FORTRESS II: FORTRAN programs for solving coupled Gross-Pitaevskii equations for spin-orbit coupled spin-2 Bose-Einstein condensate

We provide here a set of three OpenMP parallelized FORTRAN 90/95 programs to compute the ground states and the dynamics of trapped spin-2 Bose-Einstein condensates (BECs) with anisotropic spin-orbit (SO) coupling by solving a set of five coupled Gross-Pitaevskii equations using a time-splitting Fourier spectral method. Depending on the nature of the problem, without any loss of generality, we have employed the Cartesian grid spanning either three-, two-, or one-dimensional space for numerical discretization. To illustrate the veracity of the package, wherever feasible, we have compared the numerical ground state solutions of the full mean-field model with those from the simplified scalar models. The two set of results show excellent agreement, in particular, through the equilibrium density profiles, energies and chemical potentials of the ground-states. We have also presented test results for OpenMP performance parameters like speedup and the efficiency of the three codes.

==> FORTRESS-II/SOURCE_FILES/imretime1D_spin2.f90 <==
! File name: imretime1D_spin2.f90 
! Title: FORTRESS II: FORTRAN programs for solving coupled
!        Gross-Pitaevskii equations for spin-orbit coupled spin-2
!        Bose-Einstein condensate
!
! Authors: Paramjeet Banger, Pardeep Kaur, Arko Roy, & Sandeep Gautam
!
! Fortran code to solve 1D coupled Gross-Pitaevskii equations (CGPEs)
! for spin-2 BEC using time-splitting spectral method.       
!
!How to compile this code:
!
!With GNU Fortran compiler: 
!(a) For compiling without OpenMP execute: 
!    gfortran imretime1D_spin2.f90 -I/usr/local/include/ -lfftw3 -lfftw3_threads \ 
!                                  -lpthread -lm -llapack -lblas
!(b) For compiling with OpenMP execute: 
!    (1) gfortran imretime1D_spin2.f90 -I/usr/local/include/ -lfftw3_omp -lfftw3 -fopenmp \ 
!        -m64 -I${MKLROOT}/include  -Wl,--no-as-needed -L${MKLROOT}/lib/intel64 \ 
!        -lmkl_gf_lp64 -lmkl_core -lmkl_gnu_thread -lpthread -lm -ldl
!    (2) gfortran imretime1D_spin2.f90 -I/usr/local/include/ -lfftw3_omp -lfftw3 -lm -fopenmp \ 
!         ./INCLUDE/libtmglib.a ./INCLUDE/liblapack.a ./INCLUDE/librefblas.a
!    (3) gfortran imretime1D_spin2.f90 -I/usr/local/include/ -lfftw3_omp -lfftw3 -lm -fopenmp \
!                 -llapack -lblas
!
!    Please take note that /usr/local/include/ is the location of the file 
!    FFTW-software-library provided the file 'fftw3.f03' that defines 
!    Fortran 2003 interfaces for all of its C routines. If this file 'fftw3.f03' 
!    is present in different folder, then the corresponding path needs to be provided.
!    
!With Intel® Fortran Compiler
!(a) For compiling without OpenMP execute: ifort imretime1D_spin1.f90 -lfftw3 -lfftw3_threads \
!                                          -lpthread -lm -mkl=sequential
!(b) For compiling with OpenMP execute: 
!    (1) ifort imretime1D_spin2.f90 -lfftw3_omp -lfftw3 -lm -qopenmp -mkl=parallel
!    (2) ifort imretime1D_spin2.f90 -lfftw3_omp -lfftw3 -lm -qopenmp \
!              ./INCLUDE/libtmglib.a ./INCLUDE/liblapack.a ./INCLUDE/librefblas.a
!    (3) ifort imretime1D_spin2.f90 -lfftw3_omp -lfftw3 -lm -qopenmp -llapack -lblas
!
!With f95 fortran compiler
!(a) For compiling without OpenMP execute: f95 imretime_spin1_1D.f90 -lfftw3 -lfftw3_threads \
!                                              -lpthread -lm -llapack -lblas
!(b) For compiling with OpenMP execute: 
!    (1) f95 imretime1D_spin2.f90 -I/usr/local/include/ -lfftw3_omp -lfftw3 -fopenmp \ 
!        -m64 -I${MKLROOT}/include  -Wl,--no-as-needed -L${MKLROOT}/lib/intel64 \ 
!        -lmkl_gf_lp64 -lmkl_core -lmkl_gnu_thread -lpthread -lm -ldl
!    (2) f95 imretime1D_spin2.f90 -I/usr/local/include/ -lfftw3_omp -lfftw3 -lm -fopenmp \ 
!            ./INCLUDE/libtmglib.a ./INCLUDE/liblapack.a ./INCLUDE/librefblas.a
!    (3) f95 imretime1D_spin2.f90 -I/usr/local/include/ -lfftw3_omp -lfftw3 -lm -fopenmp \
!            -llapack -lblas
!
!For serial execution of the code: Set OPENMP_THREADS = FFTW_THREADS = 1 in the BASIC_DATA module
!
! For compilation option (1) Intel's Math Kernal Library needs to be
! installed on the system if not already installed with intel's compiler. For installation
! instructions please refer to
! https://software.intel.com/content/www/us/en/develop/tools/math-kernel-library.html.
!
! For compilation option (2), LAPACK software package needs to be installed on the system.
! For installation instuctions, please refer to http://www.netlib.org/lapack/. For this
! compilation option, ./INCLUDE/ is the location of LAPACK libraries libtmglib.a, liblapack.a,
! librefblas.a. and can be replaced by the location of these libraries on the user's machine.
!
! To compile with option (3), one needs to install lapack and blas libraries, e.g. using
! sudo apt-get install libblas3 liblapack3 libblas-dev liblapack-dev (on ubuntu)
!
!    Please take note that the best performance can be obtained with compilation
!    option (1), whereas the compilation option (3) is the slowest one.
!    For compilation option (2), ./INCLUDE/ needs to be replaced by the location of LAPACK libraries
!    libtmglib.a, liblapack.a, and librefblas.a on the user's machine.
!
!Note: For compilation with OpenMP or auto-parallelization it is advisable to 
!      unlimit the shell stack size limit by executing at the command prompt-  ulimit -s unlimited            
!      And increase the OpenMP stack size to sufficiently large value by executing at the command 
!      prompt-  export OMP_STACKSIZE=1024M 
!
!
!- ---------------------------------------------------------------------------
! PI = 4.0*arctan(1), CI = \sqrt{-1}                                                          
! NITER = Number of total iterations 
! NSTP  = Number of iterations after which transeint results are written
! OPENMP_THREADS = Number of threads chosen for OpenMP parallelization
! FFTW_THREADS = Number of FFTW threads
! NX = Number of space grid points
! DX = Spatial step size
! DT = Temporal step size
! LX = NX*DX = 1D spatial domain
! AMU = atomic mass unit in Kg
! HBAR = reduced Planck's constat in SI units
! CDT = Complex varible which will be defined as '-idt' and 'dt' in
!       imaginary and realtime propagations respectively 
!-----------------------------------------------------------------------------

MODULE BASIC_DATA
  REAL (8), PARAMETER :: PI = 4.0D0*ATAN(1.0D0)
  COMPLEX (8), PARAMETER :: CI = (0.0D0, 1.0D0)
  INTEGER, PARAMETER :: NITER = 3500000
  INTEGER, PARAMETER  :: OPENMP_THREADS = 8, FFTW_THREADS = OPENMP_THREADS
  INTEGER, PARAMETER :: NX = 2048, NX2 = NX/2+1, NXX = NX-1
  REAL (8), PARAMETER :: DX = 0.05D0, DT = 0.1D0*DX*DX/2.0D0
  REAL(kind=8), PARAMETER :: LX = DX*NX
  INTEGER, PARAMETER :: STP = NINT(0.1D0/(2.0D0*DT)), NSTP = 50000
  REAL (8), PARAMETER :: AMU = 1.66D-27, HBAR = 1.054560653D-34, AU = 0.529177208D-10
  COMPLEX (8) :: CDT
END MODULE BASIC_DATA

MODULE CGPE_DATA
  USE BASIC_DATA, ONLY : NX, AMU, AU

  !Scattering length values for Na-23-Antiferromagnetic
  REAL (8), PARAMETER :: M = (23.0D0*AMU)
  REAL (8), PARAMETER :: A0 = 34.9*AU, A2 = 45.8*AU, A4 = 64.5*AU

  !Scattering length values for Rb-83-Ferromagnetic
  !REAL (8), PARAMETER :: M = (83.0D0*AMU) 
  !REAL (8), PARAMETER :: A0 = 83.0*AU, A2 = 82.0*AU, A4 = 81.0*AU

  !Scattering length values for Rb-87-Cyclic
  !REAL (8), PARAMETER :: M = (87.0D0*AMU) 
  !REAL (8), PARAMETER :: A0 = 87.93*AU, A2 = 91.28*AU, A4 = (98.98+0.2)*AU 

  REAL (8), PARAMETER :: NUX = 20.0D0, NUY = 400.0D0, NUZ = 400.0D0,&
                         ALPHAX = NUX/NUX, ALPHAY = NUY/NUX, ALPHAZ = NUZ/NUX
  INTEGER (8), PARAMETER :: NATOMS = 10000
  INTEGER, PARAMETER :: NTRIAL = 200
  REAL (8), PARAMETER :: TOLX = 1.0D-10, TOL  = 1.0D-6
  INTEGER, PARAMETER :: SWITCH_IM = 1, OPTION_FPC  = 4
  REAL (8), DIMENSION(1:NX) :: X, X2
  REAL (8), DIMENSION(1:NX) :: KX
  REAL (8), DIMENSION(1:NX) :: V, R2
  COMPLEX (8), DIMENSION(1:NX,1:5) :: PHI, PHIF, PHI_OLD
  REAL(8), DIMENSION(0:2) :: TAU 
  REAL (8) :: AOSC, OMEGAM, MAG, N1, N2, N3, N4, N5
END MODULE CGPE_DATA

MODULE FFTW3
  USE, INTRINSIC :: ISO_C_BINDING
  INCLUDE 'fftw3.f03'
END MODULE FFTW3
 
!------------------------------------------------------------------------------
! GAMMA = strength of SO coupling
! SWITCH_SOC = 1 in the presence of SO coupling, otherwise SWITCH_SOC = 0
!------------------------------------------------------------------------------

MODULE SOC_DATA
  REAL (8), PARAMETER :: GAMMAX = 0.1D0
  INTEGER, PARAMETER :: SWITCH_SOC = 1
END MODULE SOC_DATA

MODULE FFTW_DATA
  USE BASIC_DATA, ONLY : NX
  USE FFTW3, ONLY : C_DOUBLE_COMPLEX, C_PTR, C_INT
  COMPLEX(C_DOUBLE_COMPLEX), DIMENSION(NX) :: FFTFX, FFTBX
  TYPE(C_PTR) :: PLANFX, PLANBX
  INTEGER(C_INT) :: THREADS_INIT
END MODULE FFTW_DATA

!++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
!                        Main Program - CGPE1D                               ! 
!++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

PROGRAM CGPE1D
  USE BASIC_DATA
  USE CGPE_DATA
  USE SOC_DATA
  USE FFTW3, ONLY : C_INT, C_DOUBLE_COMPLEX, C_PTR, FFTW_FORWARD, FFTW_BACKWARD, FFTW_ESTIMATE,&
                    fftw_init_threads, fftw_plan_with_nthreads, fftw_cleanup_threads,&
                    fftw_plan_dft_1d, fftw_execute_dft, fftw_destroy_plan
  USE OMP_LIB
  USE FFTW_DATA

  IMPLICIT NONE

  INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
    
    SUBROUTINE KE()
      IMPLICIT NONE
    END SUBROUTINE KE
   
    SUBROUTINE SOC()
     IMPLICIT NONE
    END SUBROUTINE SOC

    SUBROUTINE SP()
      IMPLICIT NONE
    END SUBROUTINE SP
  
    SUBROUTINE SE()
      IMPLICIT NONE
    END SUBROUTINE SE
 
    SUBROUTINE NORMC(PHI, NORM)
      USE BASIC_DATA, ONLY : NX
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(1:NX, 1:5), INTENT(IN) :: PHI
      REAL (8), DIMENSION(1:5), INTENT(OUT) :: NORM
    END SUBROUTINE NORMC
    
    SUBROUTINE NORMT(PHI, TNORM)
      USE BASIC_DATA, ONLY : NX
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(1:NX,1:5), INTENT(INOUT) :: PHI
      REAL (8), INTENT(OUT) :: TNORM
    END SUBROUTINE NORMT 

    SUBROUTINE RAD(PHI, RMS)
      USE BASIC_DATA, ONLY : NX
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(1:NX, 1:5), INTENT(IN) :: PHI
      REAL (8), DIMENSION(1:5), INTENT(OUT) :: RMS
    END SUBROUTINE RAD

    SUBROUTINE ENERGY(PHI, MU, EN, MZ)
      USE BASIC_DATA, ONLY : NX
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(1:NX, 1:5), INTENT(IN) :: PHI
      REAL (8), DIMENSION(1:5), INTENT(OUT) :: MU
      REAL (8), INTENT(OUT) :: EN, MZ
    END SUBROUTINE ENERGY

    SUBROUTINE NEWTON(NTRIAL, X, TOLX, N1, N2, N3, N4, N5, MAG)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: NTRIAL
      REAL(8), INTENT(IN) :: TOLX, N1, N2, N3, N4, N5, MAG
      REAL(8), DIMENSION(1:2), INTENT(INOUT) :: X
    END SUBROUTINE NEWTON

    SUBROUTINE FFT()
      IMPLICIT NONE
    END SUBROUTINE FFT

    SUBROUTINE BFT()
      IMPLICIT NONE
    END SUBROUTINE BFT
    
    SUBROUTINE CREATE_PLANS()
      IMPLICIT NONE
    END SUBROUTINE CREATE_PLANS

    SUBROUTINE DESTROY_PLANS()
      IMPLICIT NONE
    END SUBROUTINE DESTROY_PLANS
  END INTERFACE
  
  INTEGER :: I, J, K, II = 0, IOSTAT
  REAL (8), DIMENSION(1:5) :: NORM, RMS, MU, SIG
  REAL (8) :: EN, MZ, START, FINISH
  REAL (8) :: TNORM
  REAl (8), DIMENSION(1:2) :: SIGMA 
  REAL (8), DIMENSION(1:10) :: TMP
  REAL (8) :: CONVERGENCE_OLD = 0.0D0, CONV = 0.0D0
  INTEGER :: START_CLOCK, STOP_CLOCK, CLOCK_RATE, CLOCK_MAX
  CHARACTER (LEN=10) DATE, TIME, ZONE
  INTEGER, DIMENSION(1:8) :: VALUES

  !$ START = OMP_GET_WTIME()
  CALL DATE_AND_TIME(DATE,TIME,ZONE,VALUES)

  !$ CALL OMP_set_num_threads(OPENMP_THREADS)
  !$OMP PARALLEL
    !$OMP SINGLE
    !$ WRITE(*,*) 'MAXIMUM_THREAD_NUMBER_SET = ', OMP_get_num_threads()
    !$OMP END SINGLE
  !$OMP END PARALLEL

  SELECT CASE(SWITCH_IM)
    CASE(1)
      CDT = -CI*DT
      PHI_OLD = 0.0D0
      OPEN (2 ,FILE='../OUTPUT/1D/file1_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (3, FILE='../OUTPUT/1D/file2_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (4, FILE='../OUTPUT/1D/file3_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (8, FILE='../OUTPUT/1D/solution_file_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (9, FILE='../OUTPUT/1D/convergence.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      IF(SWITCH_SOC.EQ.0)THEN
         WRITE(*,*) 'ENTER the value of magnetization (0<= MAG < 2)'
         READ(*,*) MAG
      END IF
    CASE(0)
      CDT = DT
      OPEN (1, FILE='../INPUT/1D/initial_sol.dat', IOSTAT=iostat, STATUS='OLD',FORM='FORMATTED',&
           ACTION='READ')
      OPEN (2, FILE='../OUTPUT/1D/file1_re.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (3, FILE='../OUTPUT/1D/file2_re.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (4, FILE='../OUTPUT/1D/file3_re.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (8, FILE='../OUTPUT/1D/solution_file_re.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
  END SELECT

  WRITE(2,1007) VALUES(3),VALUES(2),VALUES(1),VALUES(5),VALUES(6),VALUES(7)

  OMEGAM = 2.0D0*PI*NUX
  AOSC = SQRT(HBAR/(M*OMEGAM))
  
  TAU(0) = 2.0D0*((SQRT(ALPHAY*ALPHAZ)/(2.0D0*PI))*4.0*PI*NATOMS*(4.0D0*a2+3.0D0*a4)/(7.0D0*AOSC))
  TAU(1) = 2.0D0*((SQRT(ALPHAY*ALPHAZ)/(2.0D0*PI))*4.0*PI*NATOMS*(a4-a2)/(7.0D0*AOSC))
  TAU(2) = 2.0D0*((SQRT(ALPHAY*ALPHAZ)/(2.0D0*PI))*4.0*PI*NATOMS*(7.0D0*a0-10.0D0*a2+3.0D0*a4)/(7.0D0*AOSC))

  WRITE(2,*)
  WRITE(2,899) OPENMP_THREADS, FFTW_THREADS
  WRITE(2,900) SWITCH_IM, OPTION_FPC, SWITCH_SOC, GAMMAX, TOL
  WRITE(2,901) ALPHAX, ALPHAY,ALPHAZ
  WRITE(2,*)
  WRITE(2,902) NX
  WRITE(2,903) NITER, NSTP, STP
  WRITE(2,905) DX
  WRITE(2,906) DT, MAG
  WRITE(2,*) 
  WRITE(2,908) TAU(0)/2.0D0, TAU(1)/2.0D0, TAU(2)/2.0D0
  WRITE(2,904) A0/AU, A2/AU, A4/AU
  WRITE(2,907) AOSC
  WRITE(2,*) 

  899 FORMAT(' OPENMP_THREADS = ',I3,', FFTW_THREADS = ', I3)
  900 FORMAT(' SWITCH_IM = ',I2,', OPTION_FPC = ', I2, ', SWITCH_SOC = ', I2, ', GAMMAX = ', F6.2, ', TOL = ', ES9.2)
  901 FORMAT(' Anisotropy ALPHAX = ',F12.6,', ALPHAY = ',F12.6,', ALPHAZ = ',F12.6)
  902 FORMAT(' No. of space steps NX = ',I8)
  903 FORMAT(' No. of time steps : NITER = ',I9,', NSTP = ',I9,', STP = ',I7)
  904 FORMAT(' A0 = ', F12.6, ', A2 = ', F12.6, ', A4 = ', F12.6 ' (all in units of Bohr radius)')
  905 FORMAT(' Space Step DX = ',F10.6)
  906 FORMAT(' Time Step  DT = ', F10.6, ', MAG =',F12.6)
  907 FORMAT(' AOSC = ', E12.4 )
  908 FORMAT(' TAU(0) = ', F12.6, ', TAU(1) = ', F12.6, ', TAU(2) = ', F12.6 ' in dimensionless units')

  CALL INITIALIZE()

  IF((SWITCH_IM.NE.1))THEN
    IF(IOSTAT.NE.0) THEN
      PRINT*, 'Check if the "initial_sol.dat" is available'
      STOP
    END IF
    DO I = 1, NX
       READ(1,*) X(I), (TMP(K), K = 1, 10)
       PHI(I,1) = SQRT(TMP(1))*EXP(CI*TMP(2))
       PHI(I,2) = SQRT(TMP(3))*EXP(CI*TMP(4))
       PHI(I,3) = SQRT(TMP(5))*EXP(CI*TMP(6))
       PHI(I,4) = SQRT(TMP(7))*EXP(CI*TMP(8))
       PHI(I,5) = SQRT(TMP(9))*EXP(CI*TMP(10))
    END DO
  END IF
  
  IF (SWITCH_IM .EQ. 1) CALL NORMT(PHI,TNORM)

  CALL NORMC(PHI, NORM)
  CALL RAD(PHI, RMS)
  CALL ENERGY(PHI, MU, EN, MZ)

  WRITE (2, 1001)
  WRITE (2, 1002)
  WRITE (2, 1001)
  WRITE (2, 1003) SUM(NORM), EN/2.0D0, (MU(K)/2.0D0, K = 1, 5), (ABS(PHI(NX2,K)), K = 1, 5)
  1001 FORMAT (22X, 122('-'))
  1002 FORMAT (23X, 'Norm', 7X,'EN', 7X, 'MU1', 7X, 'MU2', 7X, 'MU3', 7X, 'MU4', 7X, 'MU5', 7X,&
                    'phi1', 7X, 'phi2', 7X,'phi3',7X, 'phi4', 7X,'phi5')
  1003 FORMAT ('Initial : ', 7X, 1F11.4, 6F10.5, 5F11.4)

  SIGMA(1) = 1.0D0
  SIGMA(2) = 1.0D0

  CALL CREATE_PLANS()

  WRITE(3,'(F14.6,6F18.8)') 2.0D0*II*DT, EN/2.0D0, (RMS(K), K = 1, 5)
  WRITE(4,'(F14.6,7F18.10)') 2.0D0*II*DT, (NORM(K), K = 1, 5), SUM(NORM), MZ

  DO II = 1, NITER
     CALL FFT()
     CALL KE()
     CALL SOC()
     CALL BFT()
     CALL SE()
     CALL SP()

     CALL NORMC(PHI, NORM)

     IF(SWITCH_IM.EQ.1)THEN
       IF(SWITCH_SOC.EQ.0)THEN
         CALL NEWTON(NTRIAL,SIGMA,TOLX,NORM(1),NORM(2),NORM(3),NORM(4),NORM(5),MAG)
         !Projection operators
         SIG(2) = SQRT(SIGMA(1))
         SIG(3) = SQRT(SIGMA(2))
         SIG(1) = SIG(2)*SIG(2)/SIG(3)
         SIG(4) = SIG(3)*SIG(3)/SIG(2)
         SIG(5) = SIG(3)**3/SIG(2)**2
        
         !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,K)
         DO K = 1, 5
            DO I = 1, NX
               PHI(I,K) = SIG(K)*PHI(I,K)
            END DO
         END DO
         !$OMP END PARALLEL DO        

         CALL NORMT(PHI, TNORM)
       ELSE
         CALL NORMT(PHI, TNORM)
       END IF
     END IF
 
     IF(MOD(II,STP).EQ.0)THEN 
        CALL ENERGY(PHI, MU, EN, MZ) 
        CALL RAD(PHI, RMS)
    
        IF(SWITCH_IM.EQ.1)THEN
           !$OMP PARALLEL WORKSHARE
           CONV = MAXVAL(ABS(PHI(:,:)-PHI_OLD(:,:)))/(2.0D0*DT)
           !$OMP END PARALLEL WORKSHARE
           WRITE(9,*) 2.0D0*II*DT, CONV
           IF(CONV.LE.TOL) EXIT
        END IF
        !-----------------------------------------------------------------------
        ! In file2_*_im.dat, time is written in first column, energy in second  
        ! column the rms sizes in the last five columns.                          
        !                                                                       
        ! In tmp_solution_file.dat, first column has x variable, density of     
        ! first component followed by its phase in second and third columns,       
        ! respectively, then the same for second, third, fourth, and fifth
        ! components respectively.         
        !
        ! In convergence.dat, time and convergence parameter are written in
        ! first and second columns, respectively 
        !-----------------------------------------------------------------------


        WRITE(3,'(F14.6,6F18.8)') 2.0D0*II*DT, EN/2.0D0, (RMS(K), K=1,5)
        WRITE(4,'(F14.6,7F18.10)') 2.0D0*II*DT, (NORM(K)/2.0D0, K = 1, 5), SUM(NORM) , MZ
     END IF    
     PHI_OLD(:,:) = PHI(:,:)

     IF(MOD(II,NSTP).EQ.0)THEN
        WRITE (2, 1005) SUM(NORM), EN/2.0D0,(MU(K)/2.0D0,K=1,5), (ABS(PHI(NX2,K)),K= 1, 5)
        OPEN (7, FILE='../OUTPUT/1D/tmp_solution_file.dat',STATUS='replace',FORM='FORMATTED',ACTION='WRITE')
        DO I = 1, NX
           WRITE(7,'(F11.5,10F14.6)') X(I), (ABS(PHI(I,K))**2,ATAN2(AIMAG(PHI(I,K)),REAL(PHI(I,K))), K=1,5)
        END DO
        CLOSE(7)
     END IF
  END DO   

  CALL DESTROY_PLANS()
  CALL ENERGY(PHI, MU, EN, MZ)
  CALL RAD(PHI, RMS)

  WRITE (2, 1001)
  WRITE (2, 1006) II-1, SUM(NORM), EN/2.0D0,(MU(K)/2.0D0, K = 1, 5), (ABS(PHI(NX2,K)), K = 1, 5)
  1005 FORMAT('After NSTP iter.    :', 1F7.4, 6F10.5, 5F11.4)
  1006 FORMAT('After ', I8 ,' iter.:', 1F7.4, 6F10.5, 5F11.4)
  WRITE (2, 1001)
  WRITE(2,*)

  !-----------------------------------------------------------------------------
  ! In solution_file.dat, first column has x variable, density of     
  ! first component followed by its phase in second and third columns,       
  ! respectively, then the same for second, third, fourth, and fifth components            
  !-----------------------------------------------------------------------------

  DO I = 1, NX
     WRITE(8,'(F11.5,10F18.10)') X(I), (ABS(PHI(I,K))**2, ATAN2(AIMAG(PHI(I,K)),REAL(PHI(I,K))), K = 1, 5)
  END DO
  CLOSE(8)
  PRINT *,'Program execution complete'

  !$ FINISH = OMP_GET_WTIME()
  CALL DATE_AND_TIME(DATE,TIME,ZONE,VALUES)
  WRITE(2,1008) VALUES(3),VALUES(2),VALUES(1),VALUES(5),VALUES(6),VALUES(7)
  !$ WRITE(2,1009) (FINISH-START)
  1007 FORMAT("Started on DAY/MONTH/YEAR, HOURS:MINUTES:SECONDS = ",I2,'/',I2,'/',I4,',',I3,':',I2,':',I2)
  1008 FORMAT("Ended on DAY/MONTH/YEAR, HOURS:MINUTES:SECONDS = ",I2,'/',I2,'/',I4,',',I3,':',I2,':',I2)
  1009 FORMAT("Time elapsed = ",F18.6)
END PROGRAM CGPE1D

SUBROUTINE INITIALIZE()
  USE BASIC_DATA, ONLY : PI, NX, NX2, LX
  USE CGPE_DATA
  !USE OMP_LIB
                     
  IMPLICIT NONE
  REAL (8), DIMENSION(1:NX):: TMP1D, TFDENSITY
  INTEGER :: I, J, K   
  !$OMP PARALLEL SECTIONS   
  !$OMP SECTION
  DO I = 1, 1 + NX/2
     KX(I) = (I-1.0D0)*2.0D0*PI/LX
  END DO
  DO I = 1, NX/2 -1
     KX(I+1+NX/2) = -KX(1-I+NX/2)
  END DO

  !$OMP SECTION
  DO I = 1, NX
     X(I) = (-1.0D0 +2.0D0*(I-1.0D0)/NX)*LX/2.0D0
     X2(I) = X(I)*X(I)
  END DO
  !$OMP END PARALLEL SECTIONS
 
  !$OMP PARALLEL DO PRIVATE(I)
  DO I = 1, NX
     R2(I) = X2(I) 
     V(I) = ALPHAX*ALPHAX*X2(I)
     TMP1D(I) = ALPHAX*X2(I)
     SELECT CASE (OPTION_FPC)
    
       CASE(1)!Initial guess wavefunctions for Ferromagnetic interactions
         IF(((3.0D0*(TAU(0)+4.0D0*TAU(1))/(2.0D0*2.0D0))**(2.0D0/3.0D0) - ALPHAX*ALPHAX*X2(I)).GE.0.0D0)THEN
           TFDENSITY(I) = ((3.0D0*(TAU(0)+4.0D0*TAU(1))/(2.0D0*2.0D0))**(2.0D0/3.0D0)- ALPHAX*ALPHAX*X2(I))/((TAU(0)+4.0D0*TAU(1)))
         ELSE
           TFDENSITY(I) = 0.0D0
         END IF

         IF((3.0D0*(TAU(0)+4.0D0*TAU(1)/(2.0D0*2.0D0))**(1.0D0/3.0D0)).GE.10.0D0)THEN
           PHI(I,1) = (((2.0D0+MAG)**2)/16.0D0)*SQRT(TFDENSITY(I))
           PHI(I,2) = ((SQRT(4.0D0-MAG**2)*(2.0D0+MAG))/8.0D0)*SQRT(TFDENSITY(I))
           PHI(I,3) = ((SQRT(1.5D0)*(4.0D0-MAG**2))/8.0D0)*SQRT(TFDENSITY(I))
           PHI(I,4) = ((SQRT(4.0D0-MAG**2)*(2.0D0-MAG))/8.0D0)*SQRT(TFDENSITY(I))
           PHI(I,5) = (((2.0D0-MAG)**2)/16.0D0)*SQRT(TFDENSITY(I))
         ELSE
           PHI(I,1) = (((2.0D0+MAG)**2)/16.0D0)*EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))
           PHI(I,2) = ((SQRT(4.0D0-MAG**2)*(2.0D0+MAG))/8.0D0)*EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))
           PHI(I,3) = ((SQRT(1.5D0)*(4.0D0-MAG**2))/8.0D0)*EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))
           PHI(I,4) = ((SQRT(4.0D0-MAG**2)*(2.0D0-MAG))/8.0D0)*EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))
           PHI(I,5) = (((2.0D0-MAG)**2)/16.0D0)*EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))
         END IF

       CASE(2)!Intitial guess wavefunctions for polar interactions 
         PHI(I,1) = (SQRT(2.0D0+MAG)/2.0D0)*EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))
         PHI(I,2) = 0.0D0
         PHI(I,3) = 0.0D0
         PHI(I,4) = 0.0D0
         PHI(I,5) = (SQRT(2.0D0-MAG)/2.0D0)*EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))

       CASE(3)!Intitial guess wavefunctions for cyclic interactions 
         PHI(I,1) = (SQRT((1.0D0+MAG)/3.0D0))*EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))
         PHI(I,2) = 0.0D0
         PHI(I,3) = 0.0D0
         PHI(I,4) = (SQRT((2.0D0-MAG)/3.0D0))*EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))
         PHI(I,5) = 0.0D0

       CASE DEFAULT !For choosing Gaussian intial guess wavefunction
         PHI(I,1) =SQRT(0.2)*EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))
         PHI(I,2) =SQRT(0.2)*EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))
         PHI(I,3) =SQRT(0.2)*EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))
         PHI(I,4) =SQRT(0.2)*EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))
         PHI(I,5) =SQRT(0.2)*EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))
     END SELECT
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE INITIALIZE

SUBROUTINE CREATE_PLANS()
  USE BASIC_DATA
  USE FFTW3
  USE FFTW_DATA

  IMPLICIT NONE    
  THREADS_INIT = fftw_init_threads()
  CALL fftw_plan_with_nthreads(FFTW_THREADS)
  PLANFX = fftw_plan_dft_1d(NX,fftfx,fftbx,FFTW_FORWARD, FFTW_ESTIMATE)
  PLANBX = fftw_plan_dft_1d(NX,fftbx,fftfx,FFTW_BACKWARD, FFTW_ESTIMATE)
END SUBROUTINE CREATE_PLANS

SUBROUTINE DESTROY_PLANS()
  USE FFTW3
  USE FFTW_DATA

  IMPLICIT NONE
  call fftw_DESTROY_PLAN(planfx)
  call fftw_DESTROY_PLAN(planbx)
  call fftw_cleanup_threads()
END SUBROUTINE DESTROY_PLANS
 
SUBROUTINE KE()
  USE BASIC_DATA, ONLY : CI, NX, CDT
  USE CGPE_DATA, ONLY : KX, PHI, PHIF
  !USE OMP_LIB

  IMPLICIT NONE
  INTEGER :: I, K
  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,K)
  DO K = 1, 5
     DO I = 1, NX
        PHIF(I,K) = EXP(-CI*CDT*KX(I)*KX(I))*PHIF(I,K)
     END DO
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE KE
 
SUBROUTINE SP()
  USE BASIC_DATA, ONLY : CI, NX, CDT
  USE CGPE_DATA, ONLY : X2, V, TAU, PHI
  !USE OMP_LIB

  IMPLICIT NONE
  REAL (8), DIMENSION(1:5) :: TMP
  REAL (8), DIMENSION(1:NX) :: RHO, FZ
  INTEGER :: I, J
  !$OMP PARALLEL DO PRIVATE(I,TMP)
  DO I = 1, NX
     RHO(I) = (ABS(PHI(I,1))**2 + ABS(PHI(I,2))**2 + ABS(PHI(I,3))**2&
              + ABS(PHI(I,4))**2 + ABS(PHI(I,5))**2)

     FZ(I)  = 2.0D0*ABS(PHI(I,1))**2 + ABS(PHI(I,2))**2&
              - ABS(PHI(I,4))**2 - 2.0D0*ABS(PHI(I,5))**2
  
     TMP(1) = (V(I) + TAU(0)*RHO(I) + 2.0D0*TAU(1)*FZ(I)&
              + 0.4D0*TAU(2)*ABS(PHI(I,5))**2)
 
     TMP(2) = (V(I) + TAU(0)*RHO(I) + TAU(1)*FZ(I)&
              + 0.4D0*TAU(2)*ABS(PHI(I,4))**2) 
       
     TMP(3) = (V(I) + TAU(0)*RHO(I)+ 0.2D0*TAU(2)*ABS(PHI(I,3))**2)

     TMP(4) = (V(I) + TAU(0)*RHO(I) - TAU(1)*FZ(I) + 0.4D0*TAU(2)*ABS(PHI(I,2))**2)

     TMP(5) = (V(I)+TAU(0)*RHO(I) - 2.0D0*TAU(1)*FZ(I)&
              + 0.4D0*TAU(2)*ABS(PHI(I,1))**2)
         
     PHI(I,1) = PHI(I,1)*EXP((-CI*CDT)*TMP(1))
     PHI(I,2) = PHI(I,2)*EXP((-CI*CDT)*TMP(2))
     PHI(I,3) = PHI(I,3)*EXP((-CI*CDT)*TMP(3))
     PHI(I,4) = PHI(I,4)*EXP((-CI*CDT)*TMP(4))
     PHI(I,5) = PHI(I,5)*EXP((-CI*CDT)*TMP(5))
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE SP

SUBROUTINE FXYZ(PHI, FX, FY, FZ)
  USE BASIC_DATA, ONLY : CI, NX
  !USE OMP_LIB

  IMPLICIT NONE
  COMPLEX(8), DIMENSION(1:NX,1:5), INTENT(IN) :: PHI
  REAL(8), DIMENSION(1:NX), INTENT(OUT) :: FX, FY, FZ
  !$OMP PARALLEL WORKSHARE
  FX(:) = REAL((CONJG(PHI(:,5))*PHI(:,4)+CONJG(PHI(:,4))*PHI(:,5)+PHI(:,1)*CONJG(PHI(:,2))+PHI(:,2)*CONJG(PHI(:,1))) +&
          SQRT(6.0D0)*(CONJG(PHI(:,4))*PHI(:,3)+CONJG(PHI(:,3))*PHI(:,4) +CONJG(PHI(:,3))*PHI(:,2)+&
          CONJG(PHI(:,2))*PHI(:,3))/2.0D0)

  FY(:) = REAL(CI*(CONJG(PHI(:,5))*PHI(:,4)-CONJG(PHI(:,4))*PHI(:,5)+PHI(:,1)*CONJG(PHI(:,2))-PHI(:,2)*CONJG(PHI(:,1)) +&
          SQRT(6.0D0)*(CONJG(PHI(:,4))*PHI(:,3)-CONJG(PHI(:,3))*PHI(:,4) +CONJG(PHI(:,3))*PHI(:,2)-&
          CONJG(PHI(:,2))*PHI(:,3))/2.0D0))

  FZ(:) = REAL(2.0D0*ABS(PHI(:,1))**2 + ABS(PHI(:,2))**2 - ABS(PHI(:,4))**2 - 2.0D0*ABS(PHI(:,5))**2)
  !$OMP END PARALLEL WORKSHARE
END SUBROUTINE FXYZ

SUBROUTINE MAT_C(PHI, FPLUS, FMINUS, C12, C13, C23, C34, C35, C45)
  USE BASIC_DATA, ONLY : CI, NX
  USE CGPE_DATA, ONLY : TAU
  !USE OMP_LIB

  IMPLICIT NONE
  COMPLEX(8), DIMENSION(1:NX,1:5), INTENT(IN) :: PHI
  COMPLEX (8), DIMENSION(1:NX), INTENT(IN) :: FPLUS, FMINUS
  COMPLEX (8), DIMENSION(1:NX), INTENT(OUT) :: C12, C13, C23, C34, C35, C45
  !$OMP PARALLEL WORKSHARE
  C12(:) = TAU(1)*FMINUS(:) - 0.4D0*TAU(2)*PHI(:,4)*CONJG(PHI(:,5))

  C13(:) = 0.2D0*TAU(2)*PHI(:,3)*CONJG(PHI(:,5))

  C23(:) = (SQRT(6.0D0)/2.0D0)*TAU(1)*FMINUS(:)-0.2D0*TAU(2)*PHI(:,3)*CONJG(PHI(:,4))
             
  C34(:) = (SQRT(6.0D0)/2.0D0)*TAU(1)*FMINUS(:)-0.2D0*TAU(2)*PHI(:,2)*CONJG(PHI(:,3)) 
            
  C35(:) = 0.2D0*TAU(2)*PHI(:,1)*CONJG(PHI(:,3))

  C45(:) = TAU(1)*FMINUS(:) - 0.4D0*TAU(2)*PHI(:,1)*CONJG(PHI(:,2))
  !$OMP END PARALLEL WORKSHARE
END SUBROUTINE MAT_C

SUBROUTINE NORMC(PHI, NORM)
  USE BASIC_DATA, ONLY : NX, DX
  !USE OMP_LIB
  
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(1:NX,1:5), INTENT(IN) :: PHI
  REAL (8), DIMENSION(1:5), INTENT(OUT) :: NORM

  INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE
        
  REAL (8), DIMENSION(1:NX,1:5) :: TMP1D
  INTEGER ::  J,K
 
  !$OMP PARALLEL DO COLLAPSE(2)  PRIVATE(J,K)
  DO K = 1, 5
     DO J = 1, NX
        TMP1D(J,K) = ABS(PHI(J,K))**2
     END DO
  END DO
  !$OMP END PARALLEL DO

  NORM(1) = SIMP(TMP1D(:,1),DX)
  NORM(2) = SIMP(TMP1D(:,2),DX)
  NORM(3) = SIMP(TMP1D(:,3),DX)
  NORM(4) = SIMP(TMP1D(:,4),DX)
  NORM(5) = SIMP(TMP1D(:,5),DX) 
END SUBROUTINE NORMC

SUBROUTINE NORMT(PHI, TNORM)
  USE BASIC_DATA, ONLY : NX, DX
  !USE OMP_LIB

  IMPLICIT NONE
  COMPLEX (8), DIMENSION(1:NX,1:5), INTENT(INOUT) :: PHI
  REAL (8), INTENT(OUT) :: TNORM

  INTERFACE
    PURE FUNCTION SIMP(F, DX) 
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE

  INTEGER :: I, J
  REAL (8), DIMENSION(1:NX) :: TMP1D
  !$OMP PARALLEL DO PRIVATE(I)
  DO I = 1, NX
     TMP1D(I) = ABS(PHI(I,1))*ABS(PHI(I,1)) + ABS(PHI(I,2))*ABS(PHI(I,2)) + ABS(PHI(I,3))*ABS(PHI(I,3))&
                + ABS(PHI(I,4))*ABS(PHI(I,4)) + ABS(PHI(I,5))*ABS(PHI(I,5))
  END DO
  !$OMP END PARALLEL DO
  TNORM = SQRT(SIMP(TMP1D, DX))
  PHI = PHI/TNORM
END SUBROUTINE NORMT

SUBROUTINE RAD(PHI, RMS)
  USE BASIC_DATA, ONLY : NX, DX
  USE CGPE_DATA, ONLY : X2
  !USE OMP_LIB

  IMPLICIT NONE
  COMPLEX (8), DIMENSION(1:NX,1:5), INTENT(IN) :: PHI
  REAL (8), DIMENSION(1:5), INTENT(OUT) :: RMS

  INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE

  INTEGER :: I, J, K
  REAL (8), DIMENSION(1:NX,1:5) :: TMP1D

  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J) 
  DO J = 1, 5
     DO I = 1, NX
        TMP1D(I,J) = X2(I)*ABS(PHI(I,J))*ABS(PHI(I,J))
     END DO
  END DO
  !$OMP END PARALLEL DO

  RMS(1) = SQRT(SIMP(TMP1D(:,1), DX))
  RMS(2) = SQRT(SIMP(TMP1D(:,2), DX))
  RMS(3) = SQRT(SIMP(TMP1D(:,3), DX))
  RMS(4) = SQRT(SIMP(TMP1D(:,4), DX))
  RMS(5) = SQRT(SIMP(TMP1D(:,5), DX))
END SUBROUTINE RAD

SUBROUTINE ENERGY(PHI, MU, EN, MZ)
  USE BASIC_DATA, ONLY : NX, NXX, DX,CI
  USE CGPE_DATA, ONLY : X, V, TAU
  USE SOC_DATA , ONLY : GAMMAX
  !USE OMP_LIB

  IMPLICIT NONE
  COMPLEX (8), DIMENSION(1:NX,1:5), INTENT(IN) :: PHI
  REAL (8), DIMENSION(1:5), INTENT(OUT) :: MU
  REAL (8), INTENT(OUT) :: EN, MZ

  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(1:SIZE(P)) :: DP
    END FUNCTION DIFF
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP

    SUBROUTINE FXYZ(PHI, FX, FY, FZ)
     USE BASIC_DATA, ONLY : NX, CI
     IMPLICIT NONE
      COMPLEX(8), DIMENSION(1:NX,1:5), INTENT(IN) :: PHI
      REAL(8), DIMENSION(1:NX), INTENT(OUT) :: FX, FY, FZ
    END SUBROUTINE FXYZ

    SUBROUTINE MAT_C(PHI, FPLUS, FMINUS, C12, C13, C23, C34, C35, C45)
     USE BASIC_DATA, ONLY : NX
     IMPLICIT NONE
     COMPLEX(8), DIMENSION(1:NX,1:5), INTENT(IN) :: PHI
     COMPLEX (8), DIMENSION(1:NX), INTENT(IN) :: FPLUS, FMINUS
     COMPLEX (8), DIMENSION(1:NX), INTENT(OUT) :: C12, C13, C23, C34, C35, C45
    END SUBROUTINE MAT_C

    SUBROUTINE NORMC(PHI, NORM)
      USE BASIC_DATA, ONLY : NX
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(1:NX,1:5), INTENT(IN) :: PHI
      REAL (8), DIMENSION(1:5), INTENT(OUT) :: NORM
    END  SUBROUTINE NORMC
  END INTERFACE
!----------------------------------------------------------------------

  INTEGER :: I, J, K
  REAL (8), DIMENSION(1:NX) ::  FX, FY, FZ, RHO,  TMP1D1, TMP1D2, TMP1D3, TMP1D4, TMP1D5, TMP1D6, TMP1D7, TMP1D8
  COMPLEX (8), DIMENSION(1:NX,1:5) ::  DPSX
  REAL (8), DIMENSION(1:NX,1:5) :: DPX
  COMPLEX (8), DIMENSION(1:NX) :: THETA, FPLUS, FMINUS, C12, C13, C23, C34, C35, C45
  REAL (8) :: KE, ES, PE
  REAL (8), DIMENSION(1:5) :: NORM

  CALL FXYZ(PHI, FX, FY, FZ)

  FPLUS = FX + CI * FY
  FMINUS = FX - CI * FY

  THETA(:) = (2.0D0*PHI(:,1)*PHI(:,5)-2.0D0*PHI(:,2)*PHI(:,4)+PHI(:,3)**2)/SQRT(5.0D0)
  CALL MAT_C(PHI, FPLUS, FMINUS, C12, C13, C23, C34, C35, C45)

  RHO(:) = ABS(PHI(:,1))**2 + ABS(PHI(:,2))**2 + ABS(PHI(:,3))**2&
             + ABS(PHI(:,4))**2 + ABS(PHI(:,5))**2

  CALL NORMC(PHI, NORM)

  DO K = 1, 5
     DPSX(1:NX,K) = (DIFF(REAL(PHI(1:NX,K)), DX) + CI*DIFF(AIMAG(PHI(1:NX,K)), DX))
  END DO

  DPX(:,:) = DPSX(:,:)*CONJG(DPSX(:,:))

  !$OMP PARALLEL WORKSHARE
  
  TMP1D1(:) = V(:)*RHO(:) + TAU(0)*RHO(:)**2/2.0D0 +&
              TAU(1)*(ABS(FX(:))**2 + ABS(FY(:))**2 + ABS(FZ(:))**2)/2.0D0+&
              TAU(2)*(THETA(:)*CONJG(THETA(:)))/2.0D0+&
              DPX(:,1) + DPX(:,2) +DPX(:,3) +DPX(:,4) +DPX(:,5)+&
              REAL(-CI*2.0D0*GAMMAX*(CONJG(PHI(:,1))*DPSX(:,2)) -CI*2.0D0*GAMMAX*(CONJG(PHI(:,2))*DPSX(:,1)) &
              -CI*GAMMAX*SQRT(6.0D0)*(CONJG(PHI(:,2))*DPSX(:,3) + CONJG(PHI(:,3))*DPSX(:,2) +&
              CONJG(PHI(:,3))*DPSX(:,4)+ CONJG(PHI(:,4))*DPSX(:,3)) &
              -CI*2.0D0*GAMMAX*(CONJG(PHI(:,4))*DPSX(:,5) + CONJG(PHI(:,5))*DPSX(:,4)) )

  TMP1D2(:) = 2.0D0*ABS(PHI(:,1))**2 + ABS(PHI(:,2))**2 - ABS(PHI(:,4))**2 - &
              2.0D0*ABS(PHI(:,5))**2

  TMP1D3(:) = (V(:)+TAU(0)*RHO(:) + 2.0D0*TAU(1)*FZ(:)+&
              0.4D0*TAU(2)*ABS(PHI(:,5))**2)*ABS(PHI(:,1))**2+&
              (C12(:)*PHI(:,2)+C13(:)*PHI(:,3))*CONJG(PHI(:,1))&
              -CI*2.0D0*GAMMAX*(CONJG(PHI(:,1))*DPSX(:,2))+&
              ABS(DPSX(:,1))**2

  TMP1D4(:) = (V(:)+TAU(0)*RHO(:) + TAU(1)*FZ(:)+&
              0.4D0*TAU(2)*ABS(PHI(:,4))**2)*ABS(PHI(:,2))**2+&
              (CONJG(C12(:))*PHI(:,1)+C23(:)*PHI(:,3))*CONJG(PHI(:,2))&
              -CI*2.0D0*GAMMAX*(CONJG(PHI(:,2))*DPSX(:,1))-CI*GAMMAX*SQRT(6.0D0)*CONJG(PHI(:,2))*DPSX(:,3)&
              +ABS(DPSX(:,2))**2

  TMP1D5(:) = (V(:)+TAU(0)*RHO(:) +&
              0.2D0*TAU(2)*ABS(PHI(:,3))**2)*ABS(PHI(:,3))**2+&
              (CONJG(C13(:))*PHI(:,1)+CONJG(C23(:))*PHI(:,2) + C34(:)*PHI(:,4)+C35(:)*PHI(:,5))*CONJG(PHI(:,3))&
              -CI*GAMMAX*SQRT(6.0D0)*(CONJG(PHI(:,3))*DPSX(:,2) + CONJG(PHI(:,3))*DPSX(:,4)) &
              +ABS(DPSX(:,3))**2

  TMP1D6(:) = (V(:)+TAU(0)*RHO(:) - TAU(1)*FZ(:)+&
              0.4D0*TAU(2)*ABS(PHI(:,2))**2)*ABS(PHI(:,4))**2+&
              (CONJG(C34(:))*PHI(:,3)+C45(:)*PHI(:,5))*CONJG(PHI(:,4))&
              -CI*GAMMAX*SQRT(6.0D0)*CONJG(PHI(:,4))*DPSX(:,3) -CI*2.0D0*GAMMAX*CONJG(PHI(:,4))*DPSX(:,5)+&
              ABS(DPSX(:,4))**2

  TMP1D7(:) = (V(:)+TAU(0)*RHO(:) - 2.0D0*TAU(1)*FZ(:)+&
              0.4D0*TAU(2)*ABS(PHI(:,1))**2)*ABS(PHI(:,5))**2+&
              (CONJG(C35(:))*PHI(:,3)+CONJG(C45(:))*PHI(:,4))*CONJG(PHI(:,5))&
              -CI*2.0D0*GAMMAX*CONJG(PHI(:,5))*DPSX(:,4)+&
               ABS(DPSX(:,5))**2
  !$OMP END PARALLEL WORKSHARE

  EN = SIMP(TMP1D1,DX)/SUM(NORM)
  
  MZ = SIMP(TMP1D2,DX)

  MU(1) = SIMP(TMP1D3,DX)/(NORM(1)+ 1.0D-40)
  MU(2) = SIMP(TMP1D4,DX)/(NORM(2)+ 1.0D-40)
  MU(3) = SIMP(TMP1D5,DX)/(NORM(3)+ 1.0D-40)
  MU(4) = SIMP(TMP1D6,DX)/(NORM(4)+ 1.0D-40)
  MU(5) = SIMP(TMP1D7,DX)/(NORM(5)+ 1.0D-40)
END SUBROUTINE ENERGY 

PURE FUNCTION SIMP(F, DX)
 
  IMPLICIT NONE
  REAL (8), DIMENSION(1:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: SIMP
  REAL (8) :: F1, F2
  INTEGER :: I, N
  N = SIZE(F)  !N is even
  F1 = F(2) + F(N-4)
  F2 = F(3)
  DO I = 4, N-6, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  SIMP = DX*(F(1) + 4.0D0*F1 + 2.0D0*F2 + F(N-3))/3.0D0+&
         3.0D0*DX*(F(N-3) + 3.0D0*(F(N-2)+F(N-1)) + F(N))/8.0D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX)
  IMPLICIT NONE
  REAL (8), DIMENSION(1:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(1:SIZE(P)) :: DIFF
  INTEGER :: I, N
  N = SIZE(P)
  DIFF(1) = 0.0D0
  DIFF(2) = (P(3) - P(1))/(2.0D0*DX)
  ! 5 point formula to calculate first order derivative at edges
  FORALL(I=3:4)
    DIFF(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  FORALL(I=N-3:N-2)
    DIFF(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  ! 9 point formula to calculate first order derivative
  FORALL(I=5:N-4)
    DIFF(I) = (3.0D0*P(I-4)-32.0D0*P(I-3)+168.0D0*P(I-2)-672.0D0*P(I-1) +&
              672.0D0*P(I+1)-168.0D0*P(I+2)+32.0D0*P(I+3)-3.0D0*P(I+4))/&
              (840.0D0*DX)
  END FORALL
  DIFF(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  DIFF(N) = 0.0D0
END FUNCTION DIFF

SUBROUTINE NEWTON(NTRIAL, X, TOLX, N1, N2, N3, N4, N5, MAG)
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: NTRIAL
  REAL(8), INTENT(IN) :: TOLX, N1, N2, N3, N4, N5, MAG
  REAL(8), DIMENSION(1:2), INTENT(INOUT) :: X


  !USES USRFUN
  !Given an initial guess x for a root in n dimensions, take ntrial Newton-Raphson steps to
  !improve the root. 
  INTEGER :: I, K
  REAL(8) :: FJAC(2,2), FVEC(2), P(2)
  INTERFACE
    SUBROUTINE USRFUN(X,FVEC,FJAC,N1,N2,N3,N4,N5,MAG)
      IMPLICIT NONE
      REAL(8), DIMENSION(1:2), INTENT(IN) :: X
      REAL(8), INTENT(OUT) :: FJAC(1:2,1:2)
      REAL(8), INTENT(OUT) :: FVEC(1:2)
      REAL(8), INTENT(IN) :: N1, N2, N3, N4, N5, MAG
    END SUBROUTINE USRFUN
  END INTERFACE


   DO K = 1, NTRIAL
      CALL USRFUN(X,FVEC,FJAC,N1,N2,N3,N4,N5,MAG) !User subroutine supplies function values at x in fvec
                                                  !and Jacobian matrix in fjac. 

      P(2) = (FVEC(2)*FJAC(1,1)-FVEC(1)*FJAC(2,1))/(FJAC(2,1)*FJAC(1,2)-FJAC(1,1)*FJAC(2,2))
      P(1) = (-FVEC(1)-FJAC(1,2)*P(2))/FJAC(1,1)

      DO I = 1, 2                    !Update solution.
        X(I) = X(I) + P(I)
      END DO
      IF(MAXVAL(ABS(P)).LE.TOLX) EXIT !Check root convergence.
   END DO
END

SUBROUTINE USRFUN(X,FVEC,FJAC,N1,N2,N3,N4,N5,MAG)
  IMPLICIT NONE
  REAL(8), DIMENSION(1:2), INTENT(IN) :: X
  REAL(8), INTENT(OUT) :: FJAC(1:2,1:2)
  REAL(8), INTENT(OUT) :: FVEC(1:2)
  REAL(8), INTENT(IN) :: N1, N2, N3, N4, N5, MAG

  fvec(1) = x(1)**4*N1+x(2)*x(1)**3*N2+x(2)**2*x(1)**2*N3+&
            x(2)**3*x(1)*N4+x(2)**4*N5-1.0D0
  fvec(2) = 2.0D0*x(1)**4*N1+x(2)*x(1)**3*N2-&
            x(2)**3*x(1)*N4-2.0D0*x(2)**4*N5-MAG

  fjac(1,1) = 4.0D0*x(1)**3*N1+3.0D0*x(2)*x(1)**2*N2+&
              2.0D0*x(2)**2*x(1)*N3+x(2)**3*N4
  fjac(1,2) = x(1)**3*N2+2.0D0*x(2)*x(1)**2*N3+&
              3.0D0*x(2)**2*x(1)*N4+4.0D0*x(2)**3*N5
  fjac(2,1) = 8.0D0*x(1)**3*N1+3.0D0*x(2)*x(1)**2*N2-x(2)**3*N4
  fjac(2,2) = x(1)**3*N2-3.0D0*x(2)**2*x(1)*N4-8.0D0*x(2)**3*N5
END

SUBROUTINE FFT()
  USE CGPE_DATA, ONLY : PHI, PHIF
  USE FFTW3, ONLY : fftw_execute_dft
  USE FFTW_DATA

  IMPLICIT NONE
  INTEGER :: L
  DO L = 1, 5
     FFTFX(:) = PHI(:,L)
     CALL fftw_execute_dft(planfx,FFTFX,FFTBX)
     PHIF(:,L) = FFTBX(:)
  END DO
END SUBROUTINE FFT

SUBROUTINE BFT()
  USE BASIC_DATA, ONLY : NX
  USE CGPE_DATA, ONLY : PHI, PHIF
  USE FFTW3, ONLY : fftw_execute_dft
  USE FFTW_DATA

  IMPLICIT NONE
  INTEGER :: I, L

  DO L = 1, 5
     FFTBX(:) = PHIF(:,L)
     CALL fftw_execute_dft(planbx,FFTBX,FFTFX)
     PHI(:,L) = FFTFX(:)/DBLE(NX)
  END DO
END SUBROUTINE BFT

 
SUBROUTINE SOC()
  USE BASIC_DATA, ONLY : CI, NX, CDT
  USE CGPE_DATA, ONLY : PHIF, KX
  USE SOC_DATA, ONLY : GAMMAX
  !USE OMP_LIB

  IMPLICIT NONE

  INTERFACE
    SUBROUTINE BFT(U)
      USE BASIC_DATA, ONLY: NX
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(1:NX,1:5), INTENT(INOUT) :: U
    END SUBROUTINE BFT
  END INTERFACE

  INTEGER, PARAMETER :: LDA = 5
  INTEGER, PARAMETER :: LWMAX = 1000
  INTEGER INFO , LWORK
  DOUBLE PRECISION RWORK(3*5-2), W(5)
  COMPLEX*16       A(LDA, 5), WORK(LWMAX),  vr(5,5), vrinv(5,5), D(1:5,1:5)

  INTEGER :: I, J, K

  A = 0.0D0
  D = 0.0D0
  !$OMP PARALLEL DO PRIVATE(I,W,WORK,LWORK,RWORK,INFO,VR,VRINV) FIRSTPRIVATE(A,D)
  DO I = 1, NX
     A(1,2) =  2.0D0*GAMMAX*KX(I)

     A(2,1) = A(1,2)
     A(2,3) = SQRT(1.5D0)*A(1,2)

     A(3,2) = A(2,3)
     A(3,4) = A(2,3)

     A(4,3) = A(3,2)
     A(4,5) = A(1,2)

     A(5,4) = A(1,2)

     LWORK = -1
     CALL ZHEEV( 'Vectors', 'Lower', 5, A, LDA, W, WORK, LWORK, RWORK, INFO )
     LWORK = MIN( LWMAX, INT( WORK( 1 ) ) )
     CALL ZHEEV( 'Vectors', 'Lower', 5, A, LDA, W, WORK, LWORK, RWORK, INFO )

     VR = A
     VRINV = CONJG(TRANSPOSE(VR))
     DO K = 1, 5
        D(K,K) = EXP(-CI*CDT*W(K))
     END DO

     PHIF(I,:) = MATMUL(MATMUL(MATMUL(VR,D),VRINV),PHIF(I,:))
     A = 0.0D0
     W = 0.0D0
     VR = 0.0D0
     VRINV = 0.0D0
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE SOC
 
SUBROUTINE SE()
  USE BASIC_DATA, ONLY : CI, NX, CDT
  USE CGPE_DATA, ONLY : X, TAU, PHI
  IMPLICIT NONE

  INTERFACE
    SUBROUTINE FXYZ(PHI, FX, FY, FZ)
      USE BASIC_DATA, ONLY : NX, CI
      IMPLICIT NONE
      COMPLEX(8), DIMENSION(1:NX,1:5), INTENT(IN) :: PHI
      REAL(8), DIMENSION(1:NX), INTENT(OUT) :: FX, FY, FZ
    END SUBROUTINE FXYZ

    SUBROUTINE MAT_C(PHI, FPLUS, FMINUS, C12, C13, C23, C34, C35, C45)
      USE BASIC_DATA, ONLY : NX
      IMPLICIT NONE
      COMPLEX(8), DIMENSION(1:NX,1:5), INTENT(IN) :: PHI
      COMPLEX (8), DIMENSION(1:NX), INTENT(IN) :: FPLUS, FMINUS
      COMPLEX (8), DIMENSION(1:NX), INTENT(OUT) :: C12, C13, C23, C34, C35, C45
    END SUBROUTINE MAT_C
  END INTERFACE

  REAL (8), DIMENSION(1:NX) :: FX, FY, FZ, FX1, FY1, FZ1
  COMPLEX (8), DIMENSION(1:NX) :: FPLUS, FMINUS,&
                                 C12, C13, C23, C34, C35, C45,&
                                 C121, C131, C231, C341, C351, C451,&
                                 FPLUS1, FMINUS1
  COMPLEX (8), DIMENSION(1:NX,1:5) :: PHI_OLD, PHI1
  INTEGER :: I, J, K

  INTEGER, PARAMETER :: LDA = 5
  INTEGER, PARAMETER :: LWMAX = 1000
  INTEGER INFO , LWORK
  DOUBLE PRECISION RWORK(13), W(5)
  COMPLEX*16       A(LDA, 5), WORK(LWMAX),  vr(5,5), vrinv(5,5), D(1:5,1:5)
  
  CALL FXYZ(PHI, FX, FY, FZ)

  FPLUS(:) = FX(:) + CI * FY(:)
  FMINUS(:) = FX(:) - CI * FY(:)

  CALL MAT_C(PHI, FPLUS, FMINUS, C12, C13, C23, C34, C35, C45)

  PHI1(:,1) = PHI(:,1) - (CI*CDT/2.0D0)*(C12(:)*PHI(:,2)+C13(:)*PHI(:,3))
  PHI1(:,2) = PHI(:,2) - (CI*CDT/2.0D0)*(CONJG(C12(:))*PHI(:,1)+C23(:)*PHI(:,3))
  PHI1(:,3) = PHI(:,3) - (CI*CDT/2.0D0)*(CONJG(C13(:))*PHI(:,1)+CONJG(C23(:))*PHI(:,2)+C34(:)*PHI(:,4)+C35(:)*PHI(:,5))
  PHI1(:,4) = PHI(:,4) - (CI*CDT/2.0D0)*(CONJG(C34(:))*PHI(:,3)+C45(:)*PHI(:,5))
  PHI1(:,5) = PHI(:,5) - (CI*CDT/2.0D0)*(CONJG(C35(:))*PHI(:,3)+CONJG(C45(:))*PHI(:,4))

  CALL FXYZ(PHI1, FX1, FY1, FZ1)

  FPLUS1 = FX1 + CI * FY1
  FMINUS1 = FX1 - CI * FY1

  CALL MAT_C(PHI1, FPLUS1, FMINUS1, C121, C131, C231, C341, C351, C451)

  C12 = (C12+C121)/2.0D0
  C13 = (C13+C131)/2.0D0
  C23 = (C23+C231)/2.0D0
  C34 = (C34+C341)/2.0D0
  C35 = (C35+C351)/2.0D0
  C45 = (C45+C451)/2.0D0

  A = 0.0D0
  D = 0.0D0
  !$OMP PARALLEL DO PRIVATE(I,W,LWORK,RWORK,INFO,VR,VRINV,WORK) FIRSTPRIVATE(A,D)
  DO I = 1, NX
     A(1,2) = C12(I)
     A(1,3) = C13(I)
    
     A(2,1) = CONJG(C12(I))
     A(2,3) = C23(I)

     A(3,1) = CONJG(C13(I))
     A(3,2) = CONJG(C23(I))
     A(3,4) = C34(I)
     A(3,5) = C35(I)
 
     A(4,3) = CONJG(C34(I))
     A(4,5) = C45(I)

     A(5,3) = CONJG(C35(I))
     A(5,4) = CONJG(C45(I))

     LWORK = -1
     CALL ZHEEV( 'Vectors', 'Lower', 5, A, LDA, W, WORK, LWORK, RWORK, INFO )
     LWORK = MIN( LWMAX, INT( WORK( 1 ) ) )
     CALL ZHEEV( 'Vectors', 'Lower', 5, A, LDA, W, WORK, LWORK, RWORK, INFO )

     VR = A
     VRINV = CONJG(TRANSPOSE(VR))
  
     DO K = 1, 5
        D(K,K) = EXP(-(CI*CDT)*W(K))
     END DO 

     PHI(I,:) = MATMUL(MATMUL(MATMUL(VR,D),VRINV),PHI(I,:))
   
     A = 0.0D0 
     W = 0.0D0
     VR = 0.0D0
     VRINV = 0.0D0 
   END DO
   !$OMP END PARALLEL DO
END SUBROUTINE SE


==> FORTRESS-II/SOURCE_FILES/imretime2D_spin2.f90 <==
! File name: imretime2D_spin2.f90
! Title: FORTRESS II: FORTRAN programs for solving coupled
!        Gross-Pitaevskii equations for spin-orbit coupled spin-2
!        Bose-Einstein condensate
!        
!
!
! Authors: Paramjeet Banger, Pardeep Kaur, Arko Roy, & Sandeep Gautam
!
! Fortran code to solve 2D coupled Gross-Pitaevskii equations (CGPEs)
! for spin-2 BEC using time-splitting spectral method.       
!
!How to compile this code:
!
!With GNU Fortran compiler: 
!  For compiling with GNU Fortran compiler execute at the command prompt: 
!  (1) gfortran imretime2D_spin2.f90 -I/usr/local/include/ -lfftw3_omp -lfftw3 -fopenmp \ 
!       -m64 -I${MKLROOT}/include  -Wl,--no-as-needed -L${MKLROOT}/lib/intel64 \ 
!       -lmkl_gf_lp64 -lmkl_core -lmkl_gnu_thread -lpthread -lm -ldl
!  (2) gfortran imretime2D_spin2.f90 -I/usr/local/include/ -lfftw3_omp -lfftw3 -lm -fopenmp \ 
!       ./INCLUDE/libtmglib.a ./INCLUDE/liblapack.a ./INCLUDE/librefblas.a
!  (3) gfortran imretime2D_spin2.f90 -I/usr/local/include/ -lfftw3_omp -lfftw3 -lm -fopenmp \
!               -llapack -lblas
!
!    Please take note that /usr/local/include/ is the location of the file 
!    FFTW-software-library provided file 'fftw3.f03' that defines Fortran 
!    2003 interfaces for all of its C routines. If this file 'fftw3.f03' is 
!    present in different folder, the corresponding path needs to provided.
!    
!With Intel® Fortran Compiler
! (a) For compiling without OpenMP execute: ifort imretime2D_spin2.f90 -lfftw3 -lfftw3_threads -lm -O3 
! (b) For compiling with OpenMP execute: 
!     (1) ifort imretime2D_spin2.f90 -lfftw3_omp -lfftw3 -lm -qopenmp -mkl=parallel
!     (2) ifort imretime2D_spin2.f90 -lfftw3_omp -lfftw3 -lm -qopenmp \
!               ./INCLUDE/libtmglib.a ./INCLUDE/liblapack.a ./INCLUDE/librefblas.a 
!     (3) ifort imretime2D_spin2.f90 -lfftw3_omp -lfftw3 -lm -qopenmp -llapack -lblas 

!With f95 fortran compiler
! For compiling with OpenMP execute: 
!  (1) f95 imretime2D_spin2.f90 -I/usr/local/include/ -lfftw3_omp -lfftw3 -fopenmp \ 
!       -m64 -I${MKLROOT}/include  -Wl,--no-as-needed -L${MKLROOT}/lib/intel64 \ 
!       -lmkl_gf_lp64 -lmkl_core -lmkl_gnu_thread -lpthread -lm -ldl
!  (2) f95 imretime2D_spin2.f90 -I/usr/local/include/ -lfftw3_omp -lfftw3 -lm -fopenmp \ 
!       ./INCLUDE/libtmglib.a ./INCLUDE/liblapack.a ./INCLUDE/librefblas.a
!  (3) f95 imretime2D_spin2.f90 -I/usr/local/include/ -lfftw3_omp -lfftw3 -lm -fopenmp \
!       -llapack -lblas
!
!For serial execution of the code: Set OPENMP_THREADS = FFTW_THREADS = 1 in the BASIC_DATA module
!
! For compilation option (1) Intel's Math Kernal Library needs to be
! installed on the system if not already installed with intel's compiler. For installation
! instructions please refer to
! https://software.intel.com/content/www/us/en/develop/tools/math-kernel-library.html.
!
! For compilation option (2), LAPACK software package needs to be installed on the system.
! For installation instuctions, please refer to http://www.netlib.org/lapack/. For this
! compilation option, ./INCLUDE/ is the location of LAPACK libraries libtmglib.a, liblapack.a,
! librefblas.a. and can be replaced by the location of these libraries on the user's machine.
!
! To compile with option (3), one needs to install lapack and blas libraries, e.g. using
! sudo apt-get install libblas3 liblapack3 libblas-dev liblapack-dev (on ubuntu)
!
!    Please take note that the best performance can be obtained with compilation
!    option (1), whereas the compilation option (3) is the slowest one.
!    For compilation option (2), ./INCLUDE/ needs to be replaced by the location of LAPACK libraries
!    libtmglib.a, liblapack.a, and librefblas.a on the user's machine.
!
!
!Note: For compilation with OpenMP or auto-parallelization it is advisable to 
!      unlimit the shell stack size limit by executing at the command prompt-  ulimit -s unlimited            
!      And increase the OpenMP stack size to sufficiently large value by executing 
!      at the command prompt - export OMP_STACKSIZE=1024M
!      
!- ---------------------------------------------------------------------------
! PI = 4.0*arctan(1), CI = \sqrt{-1}                                                          
! NITER = Number of total iterations 
! NSTP  = Number of iterations after which transeint results are written
! OPENMP_THREADS = Number of threads chosen for OpenMP parallelization
! FFTW_THREADS = Number of FFTW threads
! NX = Number of space grid points in x-direction
! NY = Number of space grid points in y-direction
! DX = Spatial step size along x
! DY = Spatial step size along y
! DT = Temporal step size
! LX = NX*DX, LY = NY*DY, (2D spatial domain)
! AMU = atomic mass unit in Kg
! HBAR = reduced Planck's constat in SI units
! CDT = Complex varible which will be defined as '-idt' and 'dt' in
!       imaginary and realtime propagations, respectively 
!----------------------------------------------------------------------------

MODULE BASIC_DATA
  REAL (8), PARAMETER :: PI = 4.0D0*ATAN(1.0D0)
  COMPLEX (8), PARAMETER :: CI = (0.0D0, 1.0D0)
  INTEGER, PARAMETER :: NITER = 1500000
  INTEGER, PARAMETER :: OPENMP_THREADS = 16, FFTW_THREADS = OPENMP_THREADS
  INTEGER, PARAMETER :: NX = 256, NXX = NX-1, NX2 = NX/2+1
  INTEGER, PARAMETER :: NY = 256, NYY = NY-1, NY2 = NY/2+1
  REAL(8), PARAMETER :: DX = 0.1D0, DY =  0.1D0
  REAL(8), PARAMETER :: LX = DX*NX, LY =  DY*NY
  REAL(8), PARAMETER :: DT = 0.1d0*DX*DY/2.0D0
  INTEGER, PARAMETER :: STP = NINT(0.1D0/(2.0D0*DT)), NSTP = 10000
  REAL (8), PARAMETER :: AMU = 1.66D-27, HBAR = 1.054560653D-34, AU = 0.529177208D-10
  COMPLEX (8) :: CDT
END MODULE BASIC_DATA

MODULE CGPE_DATA
  USE BASIC_DATA, ONLY : NX, NY, AMU, AU
  !Scattering length values for Na-23-Antiferromagntic
  !REAL (8), PARAMETER :: M = (23.0D0*AMU)
  !REAL (8), PARAMETER :: A0 = 34.9*AU, A2 = 45.8*AU, A4 = 64.5*AU

  !Scattering length values for Rb-83-Ferromagnetic
  !REAL (8), PARAMETER :: M = (83.0D0*AMU) 
  !REAL (8), PARAMETER :: A0 = 83.0*AU, A2 = 82.0*AU, A4 = 81.0*AU

  !Scattering length values for Rb-87-Cyclic
  REAL (8), PARAMETER :: M = (87.0D0*AMU) 
  REAL (8), PARAMETER :: A0 = 87.93*AU, A2 = 91.28*AU, A4 = (98.98+0.2)*AU 
!------------------------------------------------------------------------------
  REAL (8), PARAMETER :: NUX = 20.0D0, NUY = 20.0D0, NUZ = 400.0D0,&
                          ALPHAX = NUX/NUX, ALPHAY = NUY/NUX, ALPHAZ = NUZ/NUX
  INTEGER, PARAMETER :: NATOMS = 10000
  INTEGER, PARAMETER :: NTRIAL = 200
  REAL (8), PARAMETER :: TOLX = 1.0D-10, TOL  = 1.0D-6
  INTEGER, PARAMETER :: SWITCH_IM = 1, OPTION_FPC  = 4
  REAL (8), DIMENSION(1:NX) :: X, X2
  REAL (8), DIMENSION(1:NY) :: Y, Y2
  REAL (8), DIMENSION(1:NX) :: KX
  REAL (8), DIMENSION(1:NY) :: KY
  REAL (8), DIMENSION(1:NX,1:NY,1:5) :: V
  REAL (8), DIMENSION(1:NX,1:NY) :: R2
  COMPLEX (8), DIMENSION(1:NX, 1:NY, 1:5) :: PHI, PHI_OLD,  PHIF
  REAL(8), DIMENSION(0:2) :: TAU  
  REAL (8) :: AOSC, OMEGAM, MAG, N1, N2, N3, N4, N5
END MODULE CGPE_DATA

MODULE FFTW3
  USE, INTRINSIC :: ISO_C_BINDING
  INCLUDE 'fftw3.f03'
END MODULE FFTW3

!------------------------------------------------------------------------------
! GAMMA = strength of SO coupling
! SWITCH_SOC = 1 in the presence of SO coupling, otherwise SWITCH_SOC = 0
!------------------------------------------------------------------------------

MODULE SOC_DATA
  REAL (8), PARAMETER :: GAMMAX = 0.1D0,  GAMMAY = 0.5D0
  INTEGER, PARAMETER :: SWITCH_SOC = 1
END MODULE SOC_DATA


MODULE FFTW_DATA
  USE BASIC_DATA, ONLY : NX, NY
  USE FFTW3, ONLY : C_DOUBLE_COMPLEX, C_PTR, C_INT
  COMPLEX(C_DOUBLE_COMPLEX), DIMENSION(NX,NY) :: FFTFXY, FFTBXY
  TYPE(C_PTR) :: PLANFX, PLANBX, PLANFXY, PLANBXY
  INTEGER(C_INT) :: THREADS_INIT
END MODULE FFTW_DATA
 
!++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
!                        Main Program - CGPE2D                                ! 
!++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

PROGRAM CGPE2D
  USE BASIC_DATA
  USE CGPE_DATA
  USE FFTW3, ONLY : C_INT, C_DOUBLE_COMPLEX, C_PTR, FFTW_FORWARD, FFTW_BACKWARD, FFTW_ESTIMATE, &
        fftw_init_threads, fftw_plan_with_nthreads, fftw_cleanup_threads,   &
        fftw_plan_dft_2d, fftw_execute_dft, fftw_destroy_plan
  USE OMP_LIB
    USE SOC_DATA
  USE FFTW_DATA

  IMPLICIT NONE

  INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
   END SUBROUTINE INITIALIZE
     
   SUBROUTINE KE()
     IMPLICIT NONE
   END SUBROUTINE KE
  
   SUBROUTINE SOC()
     IMPLICIT NONE
   END SUBROUTINE SOC

   SUBROUTINE SP()
     IMPLICIT NONE
   END SUBROUTINE SP
  
   SUBROUTINE SE()
     IMPLICIT NONE
   END SUBROUTINE SE
 
   SUBROUTINE NORMC(PHI, NORM)
     USE BASIC_DATA, ONLY : NX, NY
     IMPLICIT NONE
     COMPLEX (8), DIMENSION(1:NX,1:NY,1:5), INTENT(IN) :: PHI
     REAL (8), DIMENSION(1:5), INTENT(OUT) :: NORM
   END SUBROUTINE NORMC
 
   SUBROUTINE NORMT(PHI, TNORM)
     USE BASIC_DATA, ONLY : NX, NY
     IMPLICIT NONE
     COMPLEX (8), DIMENSION(1:NX,1:NY,1:5), INTENT(INOUT) :: PHI
     REAL (8), INTENT(OUT) :: TNORM
   END SUBROUTINE NORMT

   SUBROUTINE RAD(PHI, RMS)
     USE BASIC_DATA, ONLY : NX, NY
     IMPLICIT NONE
     COMPLEX (8), DIMENSION(1:NX,1:NY,1:5), INTENT(IN) :: PHI
     REAL (8), DIMENSION(1:5), INTENT(OUT) :: RMS
   END SUBROUTINE RAD

   SUBROUTINE ENERGY(PHI, MU, EN, MZ)
     USE BASIC_DATA, ONLY : NX, NY
     IMPLICIT NONE
     COMPLEX (8), DIMENSION(1:NX,1:NY,1:5), INTENT(IN) :: PHI
     REAL (8), DIMENSION(1:5), INTENT(OUT) :: MU
     REAL (8), INTENT(OUT) :: EN, MZ
   END SUBROUTINE ENERGY
  
   SUBROUTINE NEWTON(NTRIAL, X, TOLX, N1, N2, N3, N4, N5, MAG)
     IMPLICIT NONE
     INTEGER, INTENT(IN) :: NTRIAL
     REAL(8), INTENT(IN) :: TOLX, N1, N2, N3, N4, N5, MAG
     REAL(8), DIMENSION(1:2), INTENT(INOUT) :: X
   END SUBROUTINE NEWTON
 
   SUBROUTINE FFT()
     IMPLICIT NONE
   END SUBROUTINE FFT

   SUBROUTINE BFT()
     IMPLICIT NONE
   END SUBROUTINE BFT
   
   SUBROUTINE CREATE_PLANS()
     IMPLICIT NONE
   END SUBROUTINE CREATE_PLANS

   SUBROUTINE DESTROY_PLANS()
     IMPLICIT NONE
   END SUBROUTINE DESTROY_PLANS
 END INTERFACE
  
  INTEGER :: I, J, K, L, II, IOSTAT
  REAL (8), DIMENSION(1:5) :: NORM, RMS, MU, SIG
  REAL (8) :: EN, MZ , START, FINISH
  REAl (8), DIMENSION(1:2) :: SIGMA 
  REAL (8) :: TNORM
  REAL (8) :: CONV=0.0
  REAL (8), DIMENSION(1:10) :: TMP
  INTEGER :: START_CLOCK, STOP_CLOCK, CLOCK_RATE, CLOCK_MAX
  CHARACTER (LEN=10) DATE, TIME, ZONE
  INTEGER, DIMENSION(1:8) :: VALUES


  !$ START = OMP_GET_WTIME()
  CALL DATE_AND_TIME(DATE,TIME,ZONE,VALUES)

  SELECT CASE(SWITCH_IM)
    CASE(1)
      CDT = -CI*DT
      OPEN (2, FILE='../OUTPUT/2D/file1_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (3, FILE='../OUTPUT/2D/file2_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (4, FILE='../OUTPUT/2D/file3_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (8, FILE='../OUTPUT/2D/solution_file_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (9, FILE='../OUTPUT/2D/convergence.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      !OPEN (10, FILE='solution_file_im_unformated.dat', STATUS='UNKNOWN',FORM='UNFORMATTED',&
      !     ACTION='WRITE')
     IF(SWITCH_SOC.EQ.0)THEN
        WRITE(*,*) 'ENTER the value of magnetization (0<= MAG < 2): '
        READ(*,*) MAG   
    END IF
    CASE(2)
      CDT = DT
      OPEN (1, FILE='../INPUT/2D/initial_sol.dat', IOSTAT=iostat, STATUS='OLD',FORM='FORMATTED',&
           ACTION='READ')
      OPEN (2, FILE='../OUTPUT/2D/file1_re.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (3, FILE='../OUTPUT/2D/file2_re.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (4, FILE='../OUTPUT/2D/file3_re.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (8, FILE='../OUTPUT/2D/solution_file_re.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
  END SELECT

  WRITE(2,1007) VALUES(3),VALUES(2),VALUES(1),VALUES(5),VALUES(6),VALUES(7)

  !$ CALL OMP_set_num_threads(OPENMP_THREADS)

  !$OMP PARALLEL
    !$OMP SINGLE
    !$ WRITE(*,*) 'MAXIMUM_THREAD_NUMBER_SET = ', OMP_get_num_threads()
    !$OMP END SINGLE
  !$OMP END PARALLEL

  OMEGAM = 2.0D0*PI*NUX
  AOSC = SQRT(HBAR/(M*OMEGAM))
  
  TAU(0) = 2.0D0*(SQRT(ALPHAZ/(2.0D0*PI))*4.0*PI*NATOMS*(4.0D0*a2+3.0D0*a4)/(7.0D0*AOSC))
  TAU(1) = 2.0D0*(SQRT(ALPHAZ/(2.0D0*PI))*4.0*PI*NATOMS*(a4-a2)/(7.0D0*AOSC))
  TAU(2) = 2.0D0*(SQRT(ALPHAZ/(2.0D0*PI))*4.0*PI*NATOMS*(7.0D0*a0-10.0D0*a2+3.0D0*a4)/(7.0D0*AOSC))

  WRITE(2,*)
  WRITE(2,899) OPENMP_THREADS, FFTW_THREADS
  WRITE(2,900) SWITCH_IM, OPTION_FPC, SWITCH_SOC, GAMMAX, GAMMAY, TOL
  WRITE(2,901)  ALPHAX, ALPHAY, ALPHAZ
  WRITE(2,*)
  WRITE(2,902) NX, NY
  WRITE(2,903) NITER, NSTP, STP
  WRITE(2,904) DX,  DY
  WRITE(2,905) DT, MAG
  WRITE(2,*)
  WRITE(2,906) TAU(0)/2.0D0, TAU(1)/2.0D0, TAU(2)/2.0D0
  WRITE(2,907) A0/AU, A2/AU, A4/AU
  WRITE(2,908) AOSC

  899 FORMAT(' OPENMP_THREADS = ', I3,', FFTW_THREADS = ', I3)
  900 FORMAT(' SWITCH_IM = ', I2,', OPTION_FPC = ', I2, ', SWITCH_SOC = ',&
                I2, ', GAMMAX = ', F6.2, ', GAMMAY = ', F6.2, ', TOL = ', ES9.2)
  901 FORMAT(' Anisotropy ALPHAX =',F12.6,', ALPHAY = ',F12.6, ', ALPHAZ = ',F12.6)
  902 FORMAT(' No. of space steps NX = ',I8, ', NY = ', I8)
  903 FORMAT(' No. of time steps : NITER = ',I9,', NSTP = ',I9', STP = 'I9)
  904 FORMAT(' Spatial step-size DX = ',F10.6,', DY = ',F10.6)
  905 FORMAT(' Temporal step-size  DT = ', F10.6,', MAG = ',F12.6)
  906 FORMAT(' TAU(0) = ', F12.6, ', TAU(1) = ', F12.6, ', TAU(2) = ', F12.6 ' in dimensionless units')
  907 FORMAT(' A0 = ', F12.6, ', A2 = ', F12.6, ', A4 = ', F12.6 ' (all in units of Bohr radius)')
  908 FORMAT(' AOSC = ', E12.4)

  CALL INITIALIZE()
    
  IF((SWITCH_IM.NE.1))THEN
    IF(IOSTAT.NE.0) THEN
      PRINT*, 'Check if the "initial_sol.dat" is available'
      STOP
    END IF
    DO I = 1, NX
       DO J = 1, NY
          READ(1,*) X(I), Y(J), (TMP(K), K = 1, 10)
          PHI(I,J,1) = SQRT(TMP(1))*EXP(CI*TMP(2))
          PHI(I,J,2) = SQRT(TMP(3))*EXP(CI*TMP(4))
          PHI(I,J,3) = SQRT(TMP(5))*EXP(CI*TMP(6))
          PHI(I,J,4) = SQRT(TMP(7))*EXP(CI*TMP(8))
          PHI(I,J,5) = SQRT(TMP(9))*EXP(CI*TMP(10))
       END DO
    END DO
  END IF
  
  IF(SWITCH_IM.EQ.1) CALL NORMT(PHI, TNORM)

  CALL NORMC(PHI, NORM)
  CALL RAD(PHI, RMS)
  CALL ENERGY(PHI, MU, EN, MZ)
   
  WRITE (2, 1001)
  WRITE (2, 1002)
  WRITE (2, 1001)
  WRITE (2, 1003) SUM(NORM), EN/2.0D0, (MU(K)/2.0D0, K = 1, 5), (ABS(PHI(NX2,NY2,K)), K = 1, 5)
  1001 FORMAT (22X, 122('-'))
  1002 FORMAT (23X, 'Norm', 7X,'EN', 7X, 'MU1', 7X, 'MU2', 7X, 'MU3', 7X, 'MU4', 7X, 'MU5', 7X,&
                    'psi1', 7X, 'psi2', 7X,'psi3',7X, 'psi4', 7X,'psi5')
  1003 FORMAT ('Initial : ', 7X, 1F11.4, 6F10.5, 5F11.4)

  SIGMA(1) = 1.0D0
  SIGMA(2) = 1.0D0

  CALL CREATE_PLANS()

  WRITE(3,'(F14.6,6F18.8)') 2.0D0*II*DT, EN/2.0D0, (RMS(L), L = 1, 5)
  WRITE(4,'(F14.6,7F18.10)') 2.0D0*II*DT, (NORM(L), L = 1, 5), SUM(NORM), MZ
 
  DO II = 1, NITER
     CALL FFT()
     CALL KE()
     CALL SOC()
     CALL BFT()
     CALL SE()
     CALL SP()

     CALL NORMC(PHI, NORM)
     IF(SWITCH_IM.EQ.1)THEN 
       IF(SWITCH_SOC.EQ.0)THEN
         CALL NEWTON(NTRIAL,SIGMA,TOLX,NORM(1),NORM(2),NORM(3),NORM(4),NORM(5),MAG)  
         !Projection operators
         SIG(2) = SQRT(SIGMA(1))
         SIG(3) = SQRT(SIGMA(2))
         SIG(1) = SIG(2)*SIG(2)/SIG(3)
         SIG(4) = SIG(3)*SIG(3)/SIG(2)
         SIG(5) = SIG(3)**3/SIG(2)**2
         !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K)
         DO K = 1, 5
            DO J = 1, NY
               DO I = 1, NX
                  PHI(I,J,K) = SIG(K)*PHI(I,J,K)
               END DO
            END DO
         END DO
         !$OMP END PARALLEL DO
      
         CALL NORMT(PHI, TNORM)
       ELSE
         CALL NORMT(PHI, TNORM)
       END IF
     END IF
    
     IF(MOD(II,STP).EQ.0)THEN       
        CALL ENERGY(PHI, MU, EN, MZ) 
        CALL RAD(PHI, RMS)
        IF(SWITCH_IM.EQ.1)THEN
          !$OMP PARALLEL WORKSHARE
          CONV = MAXVAL(ABS(PHI-PHI_OLD))/(2.0D0*DT)
          !$OMP END PARALLEL WORKSHARE
          WRITE(9,*) 2.0D0*II*DT, CONV
          IF(CONV.LE.TOL) EXIT
        END IF
      
     !-----------------------------------------------------------------------------------
     ! In file2_*_im.dat, time is written in first column, energy in second  
     ! column, chemical potential in subsequent five columns and the wawefunctions 
     ! in the last five columns.                                      
     !                                                                       
     ! In tmp_solution_file.dat, first and second columns have x & y variables, 
     ! respectively, density of first component followed by its phase in second 
     ! and third columns, respectively, then the same for second, third, fourth, fifth
     ! components           
     !
     ! In convergence.dat, time and convergence parameter are written in
     ! first and second columns, respectively 
     !-----------------------------------------------------------------------------------

        WRITE(3,'(F14.6,6F18.8)') 2.0D0*II*DT, EN/2.0D0, (RMS(K), K = 1, 5)
        WRITE(4,'(F14.6,7F18.10)') 2.0D0*II*DT, (NORM(K), K = 1, 5), SUM(NORM), MZ
     END IF
     PHI_OLD= PHI

     IF(MOD(II,NSTP).EQ.0)THEN
       WRITE (2, 1005) SUM(NORM),EN/2.0D0, (MU(K)/2.0D0, K = 1, 5), (ABS(PHI(NX2,NY2,K)), K = 1, 5)
       OPEN (7, FILE='../OUTPUT/2D/tmp_solution_file.dat', STATUS='replace',FORM='FORMATTED',ACTION='WRITE')
       DO I = 1, NX
          DO J = 1, NY
             WRITE(7,'(2F8.2,10F10.5)') X(I), Y(J), (ABS(PHI(I,J,K))**2, ATAN2(AIMAG(PHI(I,J,K)),REAL(PHI(I,J,K))), K = 1, 5)
          END DO
          WRITE(7,'(11F10.2)')
       END DO
       CLOSE(7) 
     END IF
      
  END DO !! Iteration loop

  CALL DESTROY_PLANS()
  CALL RAD(PHI, RMS)

  WRITE (2, 1001)
  WRITE (2, 1006) II-1, SUM(NORM), EN/2.0D0,(MU(K)/2.0D0, K = 1, 5), (ABS(PHI(NX2,NY2,K)), K = 1, 5)
  1005 FORMAT('After NSTP iter.    :', 1F7.4, 6F10.5, 5F11.4)
  1006 FORMAT('After ', I8 ,' iter.:', 1F7.4, 6F10.5, 5F11.4)
  WRITE (2, 1001)
  WRITE(2,*)


  !--------------------------------------------------------------------------------------------------
  ! In solution_file.dat, first and second columns have x & y variables, 
  ! respectively, density of first component followed by its phase in second 
  ! and third columns, respectively, then the same for second, third, fourth and fifth, components            
  !---------------------------------------------------------------------------------------------------

  DO I = 1, NX
     DO J = 1, NY
        WRITE(8,'(2F8.2,10F10.5)') X(I), Y(J), (ABS(PHI(I,J,K))**2, ATAN2(AIMAG(PHI(I,J,K)),REAL(PHI(I,J,K))), K = 1, 5)
     END DO
     WRITE(8,'(2F8.2,10F10.5)')
  END DO
  PRINT *,'Program execution complete'

  !$ FINISH = OMP_GET_WTIME()
  CALL DATE_AND_TIME(DATE,TIME,ZONE,VALUES)
 
  WRITE(2,1008) VALUES(3),VALUES(2),VALUES(1),VALUES(5),VALUES(6),VALUES(7)
  !$ WRITE(2,1009) (FINISH-START)

  1007 FORMAT("Started on DAY/MONTH/YEAR, HOURS:MINUTES:SECONDS = ",I2,'/',I2,'/',I4,',',I3,':',I2,':',I2)
  1008 FORMAT("Ended on DAY/MONTH/YEAR, HOURS:MINUTES:SECONDS = ",I2,'/',I2,'/',I4,',',I3,':',I2,':',I2)
  1009 FORMAT("Time elapsed = ",F18.8)
END PROGRAM CGPE2D

SUBROUTINE INITIALIZE()
  USE BASIC_DATA
  USE CGPE_DATA
 
  IMPLICIT NONE
  REAL (8), DIMENSION(1:NX,1:NY):: TMP2D, TFDENSITY
  INTEGER :: I, J

  !$OMP PARALLEL SECTIONS
  !$OMP SECTION
  DO I = 1, 1+NX/2
     KX(I) = (I-1.0d0)*2.0D0*PI/LX
  END DO
  DO I = 1,NX/2 -1
     KX(I+1+NX/2) = -KX(1-I+NX/2)
  END DO
  !$OMP SECTION
  DO I = 1, 1+NY/2
     KY(I) = (I-1.0d0)*2.0D0*PI/LY
  END DO
  DO I = 1,NY/2 -1
     KY(I+1+NY/2)=-KY(1-I+NY/2)
  END DO
  !$OMP SECTION
  DO I = 1, NX
     X(I) = (-1.0d0 +2.0D0*(I-1.0D0)/NX)*LX/2.0D0
     X2(I) = X(I)*X(I)
  END DO

  !$OMP SECTION
  DO I = 1, NY
     Y(I) = (-1.0d0 +2.0D0*(I-1.0D0)/NY)*LY/2.0D0
     Y2(I) = Y(I)*Y(I)
  END DO
  !$OMP END PARALLEL SECTIONS 

  !$OMP PARALLEL DO PRIVATE(I,J)
  DO J = 1, NY
     DO I = 1, NX
        R2(I,J) = X2(I) + Y2(J)
        V(I,J,1) = ALPHAX*ALPHAX*X2(I) + ALPHAY*ALPHAY*Y2(J)
        V(I,J,2) = ALPHAX*ALPHAX*X2(I) + ALPHAY*ALPHAY*Y2(J)
        V(I,J,3) = ALPHAX*ALPHAX*X2(I) + ALPHAY*ALPHAY*Y2(J)
        V(I,J,4) = ALPHAX*ALPHAX*X2(I) + ALPHAY*ALPHAY*Y2(J)
        V(I,J,5) = ALPHAX*ALPHAX*X2(I) + ALPHAY*ALPHAY*Y2(J)
        TMP2D(I,J) = ALPHAX*X2(I)+ ALPHAY*Y2(J)

        SELECT CASE (OPTION_FPC)
        CASE(1)!Initial guess wavefunctions for Ferromagnetic interactions
          IF(((4.0D0*(TAU(0)+4.0D0*TAU(1))/(2.0D0*PI))**(2.0D0/4.0D0)- ALPHAX*ALPHAX*X2(I) - ALPHAY*ALPHAY*Y2(J)).GE.0.0D0)THEN
              TFDENSITY(I,J) =  ((4.0D0*(TAU(0)+4.0D0*TAU(1))/(2.0D0*PI))**(2.0D0/4.0D0)-&
                                 ALPHAX*ALPHAX*X2(I) - ALPHAY*ALPHAY*Y2(J))/((TAU(0)+4.0D0*TAU(1)))
          ELSE
              TFDENSITY(I,J) = 0.0D0
          END IF

          IF(((4.0D0*(TAU(0)+4.0D0*TAU(1))/(2.0D0*PI))**(1.0D0/4.0D0)).GE.10.0D0)THEN
            PHI(I,J,1) = (((2.0D0+MAG)**2)/16.0D0)*SQRT(TFDENSITY(I,J))
            PHI(I,J,2) = ((SQRT(4.0D0-MAG**2)*(2.0D0+MAG))/8.0D0)*SQRT(TFDENSITY(I,J))
            PHI(I,J,3) = ((SQRT(1.5D0)*(4.0D0-MAG**2))/8.0D0)*SQRT(TFDENSITY(I,J))
            PHI(I,J,4) = ((SQRT(4.0D0-MAG**2)*(2.0D0-MAG))/8.0D0)*SQRT(TFDENSITY(I,J))
            PHI(I,J,5) = (((2.0D0-MAG)**2)/16.0D0)*SQRT(TFDENSITY(I,J))
          ELSE
            PHI(I,J,1) = (((2.0D0+MAG)**2)/16.0D0)*EXP(-TMP2D(I,J)/2.0D0)/(SQRT(PI))
            PHI(I,J,2) = ((SQRT(4.0D0-MAG**2)*(2.0D0+MAG))/8.0D0)*EXP(-TMP2D(I,J)/2.0D0)/(SQRT(PI))
            PHI(I,J,3) = ((SQRT(1.5D0)*(4.0D0-MAG**2))/8.0D0)*EXP(-TMP2D(I,J)/2.0D0)/(SQRT(PI))
            PHI(I,J,4) = ((SQRT(4.0D0-MAG**2)*(2.0D0-MAG))/8.0D0)*EXP(-TMP2D(I,J)/2.0D0)/(SQRT(PI))
            PHI(I,J,5) = (((2.0D0-MAG)**2)/16.0D0)*EXP(-TMP2D(I,J)/2.0D0)/(SQRT(PI))
          END IF

        CASE(2)!Intitial guess wavefunctions for polar interactions 
          PHI(I,J,1) = (SQRT(2.0D0+MAG)/2.0D0)*EXP(-TMP2D(I,J)/2.0D0)/(SQRT(PI))
          PHI(I,J,2) = 0.0D0
          PHI(I,J,3) = 0.0D0
          PHI(I,J,4) = 0.0D0
          PHI(I,J,5) = (SQRT(2.0D0-MAG)/2.0D0)*EXP(-TMP2D(I,J)/2.0D0)/(SQRT(PI))

        CASE(3)!Intitial guess wavefunctions for cyclic interactions 
          PHI(I,J,1) = (SQRT((1.0D0+MAG)/3.0D0))*EXP(-TMP2D(I,J)/2.0D0)/(SQRT(PI))
          PHI(I,J,2) = 0.0D0
          PHI(I,J,3) = 0.0D0
          PHI(I,J,4) = (SQRT((2.0D0-MAG)/3.0D0))*EXP(-TMP2D(I,J)/2.0D0)/(SQRT(PI))
          PHI(I,J,5) = 0.0D0

       CASE DEFAULT !For choosing Gaussian intial guess wavefunction
          PHI(I,J,1) = SQRT(0.2)*EXP(-TMP2D(I,J)/2.0D0)/(SQRT(PI))
          PHI(I,J,2) = SQRT(0.2)*EXP(-TMP2D(I,J)/2.0D0)/(SQRT(PI))
          PHI(I,J,3) = SQRT(0.2)*EXP(-TMP2D(I,J)/2.0D0)/(SQRT(PI))
          PHI(I,J,4) = SQRT(0.2)*EXP(-TMP2D(I,J)/2.0D0)/(SQRT(PI))
          PHI(I,J,5) = SQRT(0.2)*EXP(-TMP2D(I,J)/2.0D0)/(SQRT(PI))
      END SELECT
    END DO
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE INITIALIZE
 
SUBROUTINE CREATE_PLANS()
  USE BASIC_DATA
  USE FFTW3
  USE FFTW_DATA

  IMPLICIT NONE
  THREADS_INIT = fftw_init_threads()
  CALL fftw_plan_with_nthreads(FFTW_THREADS)       
  PLANFXY = fftw_plan_dft_2d(NY,NX,fftfxy,fftbxy,FFTW_FORWARD, FFTW_ESTIMATE)
  PLANBXY = fftw_plan_dft_2d(NY,NX,fftbxy,fftfxy,FFTW_BACKWARD, FFTW_ESTIMATE)
END SUBROUTINE CREATE_PLANS

SUBROUTINE DESTROY_PLANS()
  USE FFTW3
  USE FFTW_DATA

  IMPLICIT NONE
  call fftw_DESTROY_PLAN(planfxy)
  call fftw_DESTROY_PLAN(planbxy)
  call fftw_cleanup_threads()
END SUBROUTINE DESTROY_PLANS

SUBROUTINE KE()
  USE BASIC_DATA, ONLY : CI, NX, NY, CDT
  USE CGPE_DATA, ONLY :  PHIF, KX, KY

  IMPLICIT NONE
  INTEGER :: I, J, K

  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K)
  DO K = 1, 5
     DO J = 1, NY
        DO I = 1, NX
           PHIF(I,J,K) = exp(-CI*CDT*(KX(I)*KX(I) + KY(J)*KY(J)))*PHIF(I,J,K)
        END DO
     END DO
  END DO
 !$OMP END PARALLEL DO
END SUBROUTINE KE

SUBROUTINE SP()
  USE BASIC_DATA, ONLY : CI, NX, NY, CDT
  USE CGPE_DATA, ONLY : X2, V, TAU, PHI

  IMPLICIT NONE
  REAL (8), DIMENSION(1:5) :: TMP
  REAL (8), DIMENSION(1:NX,1:NY) :: RHO, FZ
  INTEGER :: I, J

  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,TMP)
  DO J = 1, NY
     DO I = 1, NX
        RHO(I,J) = (ABS(PHI(I,J,1))**2 + ABS(PHI(I,J,2))**2 + ABS(PHI(I,J,3))**2&
                   + ABS(PHI(I,J,4))**2 + ABS(PHI(I,J,5))**2)

        FZ(I,J)  = 2.0D0*ABS(PHI(I,J,1))**2 + ABS(PHI(I,J,2))**2&
                   - ABS(PHI(I,J,4))**2 - 2.0D0*ABS(PHI(I,J,5))**2
  
        TMP(1) = (V(I,J,1) + TAU(0)*RHO(I,J) + 2.0D0*TAU(1)*FZ(I,J)&
                 + 0.4D0*TAU(2)*ABS(PHI(I,J,5))**2)
 
        TMP(2) = (V(I,J,2) + TAU(0)*RHO(I,J) + TAU(1)*FZ(I,J)&
                 + 0.4D0*TAU(2)*ABS(PHI(I,J,4))**2) 
       
        TMP(3) = (V(I,J,3) + TAU(0)*RHO(I,J)+ 0.2D0*TAU(2)*ABS(PHI(I,J,3))**2)

        TMP(4) = (V(I,J,4) + TAU(0)*RHO(I,J) - TAU(1)*FZ(I,J) + 0.4D0*TAU(2)*ABS(PHI(I,J,2))**2)

        TMP(5) = (V(I,J,5)+TAU(0)*RHO(I,J) - 2.0D0*TAU(1)*FZ(I,J)&
                 + 0.4D0*TAU(2)*ABS(PHI(I,J,1))**2)
         
        PHI(I,J,1) = PHI(I,J,1)*EXP(-CI*CDT*TMP(1))
        PHI(I,J,2) = PHI(I,J,2)*EXP(-CI*CDT*TMP(2))
        PHI(I,J,3) = PHI(I,J,3)*EXP((-CI*CDT)*TMP(3))
        PHI(I,J,4) = PHI(I,J,4)*EXP((-CI*CDT)*TMP(4))
        PHI(I,J,5) = PHI(I,J,5)*EXP((-CI*CDT)*TMP(5))
     END DO
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE SP

SUBROUTINE FXYZ(PHI, FX, FY, FZ)
  USE BASIC_DATA, ONLY : CI, NX, NY

  IMPLICIT NONE
  COMPLEX(8), DIMENSION(1:NX,1:NY,1:5), INTENT(IN) :: PHI
  REAL(8), DIMENSION(1:NX,1:NY), INTENT(OUT) :: FX, FY, FZ
  !$OMP PARALLEL WORKSHARE

  FX(:,:) = REAL((CONJG(PHI(:,:,5))*PHI(:,:,4)+CONJG(PHI(:,:,4))*PHI(:,:,5)&
            +PHI(:,:,1)*CONJG(PHI(:,:,2))+PHI(:,:,2)*CONJG(PHI(:,:,1))) +&
            SQRT(6.0D0)*(CONJG(PHI(:,:,4))*PHI(:,:,3)+CONJG(PHI(:,:,3))*PHI(:,:,4)& 
            +CONJG(PHI(:,:,3))*PHI(:,:,2)+CONJG(PHI(:,:,2))*PHI(:,:,3))/2.0D0)

  FY(:,:) = REAL(CI*(CONJG(PHI(:,:,5))*PHI(:,:,4)-CONJG(PHI(:,:,4))*PHI(:,:,5)&
            +PHI(:,:,1)*CONJG(PHI(:,:,2))-PHI(:,:,2)*CONJG(PHI(:,:,1)) +&
            SQRT(6.0D0)*(CONJG(PHI(:,:,4))*PHI(:,:,3)-CONJG(PHI(:,:,3))*PHI(:,:,4)& 
            +CONJG(PHI(:,:,3))*PHI(:,:,2)-CONJG(PHI(:,:,2))*PHI(:,:,3))/2.0D0))

  FZ(:,:) = REAL(2.0D0*ABS(PHI(:,:,1))**2 + ABS(PHI(:,:,2))**2 - ABS(PHI(:,:,4))**2& 
            - 2.0D0*ABS(PHI(:,:,5))**2)
 !$OMP END PARALLEL WORKSHARE
END SUBROUTINE FXYZ

SUBROUTINE MAT_C(PHI, FPLUS, FMINUS, C12, C13, C23, C34, C35, C45)
  USE BASIC_DATA, ONLY : CI, NX, NY
  USE CGPE_DATA, ONLY : TAU

  IMPLICIT NONE
  COMPLEX(8), DIMENSION(1:NX,1:NY,1:5), INTENT(IN) :: PHI
  COMPLEX (8), DIMENSION(1:NX,1:NY), INTENT(IN) :: FPLUS, FMINUS
  COMPLEX (8), DIMENSION(1:NX,1:NY), INTENT(OUT) :: C12, C13, C23, C34, C35, C45
  
  !$OMP PARALLEL WORKSHARE
  C12(:,:) = TAU(1)*FMINUS(:,:) - 0.4D0*TAU(2)*PHI(:,:,4)*CONJG(PHI(:,:,5)) 

  C13(:,:) = 0.2D0*TAU(2)*PHI(:,:,3)*CONJG(PHI(:,:,5))

  C23(:,:) = (SQRT(6.0D0)/2.0D0)*TAU(1)*FMINUS(:,:)-0.2D0*TAU(2)*PHI(:,:,3)*CONJG(PHI(:,:,4)) 

  C34(:,:) = (SQRT(6.0D0)/2.0D0)*TAU(1)*FMINUS(:,:)-0.2D0*TAU(2)*PHI(:,:,2)*CONJG(PHI(:,:,3)) 

  C35(:,:) = 0.2D0*TAU(2)*PHI(:,:,1)*CONJG(PHI(:,:,3))

  C45(:,:) = TAU(1)*FMINUS(:,:) - 0.4D0*TAU(2)*PHI(:,:,1)*CONJG(PHI(:,:,2)) 
  !$OMP END PARALLEL WORKSHARE
END SUBROUTINE MAT_C

SUBROUTINE NORMC(PHI, NORM)
  USE BASIC_DATA, ONLY : NX, NY, DX, DY
  
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(1:NX,1:NY,1:5), INTENT(IN) :: PHI
  REAL (8), DIMENSION(1:5), INTENT(OUT) :: NORM

   INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
   END INTERFACE

    
  REAL (8), DIMENSION(1:NX) :: P
  REAL (8), DIMENSION(1:NY,1:5) :: TMP1D
  INTEGER :: I, J, K
  
  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K,P)
  DO K = 1, 5
     DO J = 1, NY
        DO I = 1, NX
           P(I) = ABS(PHI(I,J,K))**2
        END DO
        TMP1D(J,K) = SIMP(P(:), DX)
     END DO
  END DO
  !$OMP END PARALLEL DO

  NORM(1) = SIMP(TMP1D(:,1), DY)
  NORM(2) = SIMP(TMP1D(:,2), DY)
  NORM(3) = SIMP(TMP1D(:,3), DY)
  NORM(4) = SIMP(TMP1D(:,4), DY)
  NORM(5) = SIMP(TMP1D(:,5), DY)
END SUBROUTINE NORMC

SUBROUTINE NORMT(PHI, TNORM)
  USE BASIC_DATA, ONLY : NX, DX, NY, DY
  USE OMP_LIB

  IMPLICIT NONE
  COMPLEX (8), DIMENSION(1:NX,1:NY,1:5), INTENT(INOUT) :: PHI
  REAL (8), DIMENSION(1:NX,1:NY) :: TMP2D
  REAL (8), INTENT(OUT) :: TNORM

  INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE

  INTEGER :: I, J, K
  REAL (8), DIMENSION(1:NX) :: P
  REAL (8), DIMENSION(1:NY) :: TMP1D

  !$OMP PARALLEL DO PRIVATE(I,J,P)
  DO J = 1, NY
     DO I = 1, NX
        P(I) = ABS(PHI(I,J,1))**2 + ABS(PHI(I,J,2))**2 + ABS(PHI(I,J,3))**2+&
               ABS(PHI(I,J,4))**2 + ABS(PHI(I,J,5))**2
     END DO
     TMP1D(J) = SIMP(P(:), DX)
  END DO
  !$OMP END PARALLEL DO
  TNORM = SIMP(TMP1D, DY)

  PHI = PHI/SQRT(TNORM)
END SUBROUTINE NORMT

SUBROUTINE RAD(PHI, RMS)
  USE BASIC_DATA, ONLY : NX, NY, DX, DY
  USE CGPE_DATA, ONLY : X2, Y2
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(1:NX,1:NY,1:5), INTENT(IN) :: PHI
  REAL (8), DIMENSION(1:5), INTENT(OUT) :: RMS

  INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE

  INTEGER :: I, J, K

  REAL (8), DIMENSION(1:NX) :: TMP2D
  REAL (8), DIMENSION(1:NY,1:5) :: TMP1D

  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K,TMP2D)
  DO K = 1, 5
     DO J = 1, NY
        DO I = 1, NX
           TMP2D(I) = (X2(I)+Y2(J))*ABS(PHI(I,J,K))**2
        END DO
        TMP1D(J,K) = SIMP(TMP2D(:), DX)
     END DO
  END DO
  !$OMP END PARALLEL DO
  RMS(1) = SQRT(SIMP(TMP1D(:,1), DY))
  RMS(2) = SQRT(SIMP(TMP1D(:,2), DY))
  RMS(3) = SQRT(SIMP(TMP1D(:,3), DY))
  RMS(4) = SQRT(SIMP(TMP1D(:,4), DY))
  RMS(5) = SQRT(SIMP(TMP1D(:,5), DY))
END SUBROUTINE RAD

SUBROUTINE ENERGY(PHI, MU, EN, MZ)
  USE BASIC_DATA, ONLY : NX, NY, NXX, NYY, DX, DY, CI
  USE CGPE_DATA, ONLY : X, Y, V, TAU
  USE SOC_DATA !, ONLY : GAMMAX, GAMMAY
  USE OMP_LIB

  IMPLICIT NONE
  COMPLEX (8), DIMENSION(1:NX,1:NY,1:5), INTENT(IN) :: PHI
  REAL (8), DIMENSION(1:5), INTENT(OUT) :: MU
  REAL (8), INTENT(OUT) :: EN, MZ

  INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE

  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(1:SIZE(P)) :: DP
    END FUNCTION DIFF
  END INTERFACE

  INTERFACE    
    SUBROUTINE FXYZ(PHI, FX, FY, FZ)
      USE BASIC_DATA, ONLY : NX, NY, CI
      IMPLICIT NONE
      COMPLEX(8), DIMENSION(1:NX,1:NY,1:5), INTENT(IN) :: PHI
      REAL(8), DIMENSION(1:NX,1:NY), INTENT(OUT) :: FX, FY, FZ
    END SUBROUTINE FXYZ

    SUBROUTINE MAT_C(PHI, FPLUS, FMINUS, C12, C13, C23, C34, C35, C45)
      USE BASIC_DATA, ONLY : NX, NY
      IMPLICIT NONE
      COMPLEX(8), DIMENSION(1:NX,1:NY,1:5), INTENT(IN) :: PHI
      COMPLEX (8), DIMENSION(1:NX,1:NY), INTENT(IN) :: FPLUS, FMINUS
      COMPLEX (8), DIMENSION(1:NX,1:NY), INTENT(OUT) :: C12, C13, C23, C34, C35, C45
    END SUBROUTINE MAT_C

    SUBROUTINE NORMC(PHI, NORM)
      USE BASIC_DATA, ONLY : NX, NY
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(1:NX,1:NY,1:5), INTENT(IN) :: PHI
      REAL (8), DIMENSION(1:5), INTENT(OUT) :: NORM
    END  SUBROUTINE NORMC
  END INTERFACE
!----------------------------------------------------------------------

  INTEGER :: I, J, K
  REAL (8), DIMENSION(1:NX) :: TMP2D1, TMP2D2, TMP2D3, TMP2D4, TMP2D5, TMP2D6, TMP2D7,&
                               TMP2D8, TMP2D9
  REAL (8), DIMENSION(1:NX, 1:NY) :: FX, FY, FZ, RHO
  REAL (8), DIMENSION(1:NY) :: TMP1D1, TMP1D2, TMP1D3, TMP1D4, TMP1D5, TMP1D6, TMP1D7,&
                               TMP1D8, TMP1D9
  REAL (8), DIMENSION(1:NX, 1:NY,1:5) :: DPX, DPY
  REAL (8), DIMENSION(1:NX,1:NY,1:5) :: DP2
  COMPLEX (8), DIMENSION(1:NX, 1:NY) :: THETA, FPLUS, FMINUS, C12, C13, C23, C34, C35, C45
  REAL (8) :: KE, ESOT
  REAL (8), DIMENSION(1:5) :: NORM

  CALL FXYZ(PHI, FX, FY, FZ)
  FPLUS = FX + CI * FY
  FMINUS = FX - CI * FY

  THETA(:,:) = (2.0D0*PHI(:,:,1)*PHI(:,:,5)-2.0D0*PHI(:,:,2)*PHI(:,:,4)+PHI(:,:,3)**2)/SQRT(5.0D0)
  CALL MAT_C(PHI, FPLUS, FMINUS, C12, C13, C23, C34, C35, C45)

  RHO(:,:) = ABS(PHI(:,:,1))**2 + ABS(PHI(:,:,2))**2 + ABS(PHI(:,:,3))**2&
             + ABS(PHI(:,:,4))**2 + ABS(PHI(:,:,5))**2 

  CALL NORMC(PHI, NORM)

  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(K,J)
  DO K = 1, 5
     DO J = 1, NY
        DPX(:,J,K) = DIFF(REAL(PHI(:,J,K)), DX)**2 + DIFF(AIMAG(PHI(:,J,K)), DX)**2
     END DO
  END DO
  !$OMP END PARALLEL DO

  !$OMP PARALLEL DO PRIVATE(I)
  DO I = 1, NX
     DP2(I,:,1) = DPX(I,:,1) + DIFF(REAL(PHI(I,:,1)), DY)**2 + DIFF(AIMAG(PHI(I,:,1)), DY)**2
     DP2(I,:,2) = DPX(I,:,2) + DIFF(REAL(PHI(I,:,2)), DY)**2 + DIFF(AIMAG(PHI(I,:,2)), DY)**2
     DP2(I,:,3) = DPX(I,:,3) + DIFF(REAL(PHI(I,:,3)), DY)**2 + DIFF(AIMAG(PHI(I,:,3)), DY)**2
     DP2(I,:,4) = DPX(I,:,4) + DIFF(REAL(PHI(I,:,4)), DY)**2 + DIFF(AIMAG(PHI(I,:,4)), DY)**2
     DP2(I,:,5) = DPX(I,:,5) + DIFF(REAL(PHI(I,:,5)), DY)**2 + DIFF(AIMAG(PHI(I,:,5)), DY)**2
     DPY(I,:,1) = DIFF(REAL(PHI(I,:,1)), DY) + CI*DIFF(AIMAG(PHI(I,:,1)), DY)
     DPY(I,:,2) = DIFF(REAL(PHI(I,:,2)), DY) + CI*DIFF(AIMAG(PHI(I,:,2)), DY)
     DPY(I,:,3) = DIFF(REAL(PHI(I,:,3)), DY) + CI*DIFF(AIMAG(PHI(I,:,3)), DY)
     DPY(I,:,4) = DIFF(REAL(PHI(I,:,4)), DY) + CI*DIFF(AIMAG(PHI(I,:,4)), DY)
     DPY(I,:,5) = DIFF(REAL(PHI(I,:,5)), DY) + CI*DIFF(AIMAG(PHI(I,:,5)), DY)
  END DO
  !$OMP END PARALLEL DO


  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(K,J) 
  DO K = 1, 5
     DO J = 1, NY
        DPX(:,J,K) = DIFF(REAL(PHI(:,J,K)), DX) + CI*DIFF(AIMAG(PHI(:,J,K)), DX)
     END DO
  END DO
  !$OMP END PARALLEL DO

  
  !$OMP PARALLEL DO PRIVATE(I,J,TMP2D1,TMP2D2,TMP2D3,TMP2D4,TMP2D5,TMP2D6,TMP2D7)
  DO J = 1, NY
     DO I = 1, NX


        TMP2D1(I)  = V(I,J,1)*ABS(PHI(I,J,1))**2 + V(I,J,2)*ABS(PHI(I,J,2))**2 +V(I,J,3)*ABS(PHI(I,J,3))**2 +&
                     V(I,J,4)*ABS(PHI(I,J,4))**2 +V(I,J,5)*ABS(PHI(I,J,5))**2 + TAU(0)*RHO(I,J)**2/2.0D0 +&
                     TAU(1)*(ABS(FX(I,J))**2 + ABS(FY(I,J))**2 + ABS(FZ(I,J))**2)/2.0D0+&
                     TAU(2)*(THETA(I,J)*CONJG(THETA(I,J)))/2.0D0 + DP2(I,J,1) + DP2(I,J,2)+&
                     DP2(I,J,3)+ DP2(I,J,4)+ DP2(I,J,5)+&
                     REAL(-CI*2.0D0*(CONJG(PHI(I,J,1))*GAMMAX*DPX(I,J,2)-CI*CONJG(PHI(I,J,1))*GAMMAY*DPY(I,J,2) +&
                     CONJG(PHI(I,J,2))*GAMMAX*DPX(I,J,1)+CI*CONJG(PHI(I,J,2))*GAMMAY*DPY(I,J,1)+SQRT(3.0D0/2.0D0)*&
                     (CONJG(PHI(I,J,2))*GAMMAX*DPX(I,J,3) -CI*CONJG(PHI(I,J,2))*GAMMAY*DPY(I,J,3) +&
                     CONJG(PHI(I,J,3))*GAMMAX*DPX(I,J,2)+&
                     CI*CONJG(PHI(I,J,3))*GAMMAY*DPY(I,J,2)+CONJG(PHI(I,J,3))*GAMMAX*DPX(I,J,4)-&
                     CI*CONJG(PHI(I,J,3))*GAMMAY*DPY(I,J,4)+&
                     CONJG(PHI(I,J,4))*GAMMAX*DPX(I,J,3)+CI*CONJG(PHI(I,J,4))*GAMMAY*DPY(I,J,3))+&
                     CONJG(PHI(I,J,4))*GAMMAX*DPX(I,J,5)-&
                     CI*CONJG(PHI(I,J,4))*GAMMAY*DPY(I,J,5)+CONJG(PHI(I,J,5))*GAMMAX*DPX(I,J,4)+&
                     CI*CONJG(PHI(I,J,5))*GAMMAY*DPY(I,J,4)))


        TMP2D2(I)  = 2.0D0*ABS(PHI(I,J,1))**2 + ABS(PHI(I,J,2))**2 - ABS(PHI(I,J,4))**2 - &
                     2.0D0*ABS(PHI(I,J,5))**2

        TMP2D3(I)  = (V(I,J,1)+TAU(0)*RHO(I,J) + 2.0D0*TAU(1)*FZ(I,J)+&
                     0.4D0*TAU(2)*ABS(PHI(I,J,5))**2)*ABS(PHI(I,J,1))**2+&
                     (C12(I,J)*PHI(I,J,2)+C13(I,J)*PHI(I,J,3))*CONJG(PHI(I,J,1))&
                     -CI*2.0D0*(CONJG(PHI(I,J,1))*GAMMAX*DPX(I,J,2)-CI*CONJG(PHI(I,J,1))*GAMMAY*DPY(I,J,2))+&
                      ABS(DPX(I,J,1))**2+ ABS(DPY(I,J,1))**2

        TMP2D4(I)  = (V(I,J,2)+TAU(0)*RHO(I,J) + TAU(1)*FZ(I,J)+&
                      0.4D0*TAU(2)*ABS(PHI(I,J,4))**2)*ABS(PHI(I,J,2))**2+&
                     (CONJG(C12(I,J))*PHI(I,J,1)+C23(I,J)*PHI(I,J,3))*CONJG(PHI(I,J,2))&
                     -CI*2.0D0*(CONJG(PHI(I,J,2))*GAMMAX*DPX(I,J,1)+CI*CONJG(PHI(I,J,2))*GAMMAY*DPY(I,J,1)+&
                      SQRT(3.0D0/2.0D0)*(CONJG(PHI(I,J,2))*GAMMAX*DPX(I,J,3) -CI*CONJG(PHI(I,J,2))*GAMMAY*DPY(I,J,3)))+&
                      ABS(DPX(I,J,2))**2+ ABS(DPY(I,J,2))**2

        TMP2D5(I)  = (V(I,J,3)+TAU(0)*RHO(I,J) +&
                     0.2D0*TAU(2)*ABS(PHI(I,J,3))**2)*ABS(PHI(I,J,3))**2+&
                     (CONJG(C13(I,J))*PHI(I,J,1)+CONJG(C23(I,J))*PHI(I,J,2) &
                     + C34(I,J)*PHI(I,J,4)+C35(I,J)*PHI(I,J,5))*CONJG(PHI(I,J,3))&
                     -CI*2.0D0*(SQRT(3.0D0/2.0D0)*(CONJG(PHI(I,J,3))*GAMMAX*DPX(I,J,2) +CI*CONJG(PHI(I,J,3))*GAMMAY*DPY(I,J,2)+& 
                      CONJG(PHI(I,J,3))*GAMMAX*DPX(I,J,4)-CI*CONJG(PHI(I,J,3))*GAMMAY*DPY(I,J,4)))+&
                      ABS(DPX(I,J,3))**2+ ABS(DPY(I,J,3))**2

        TMP2D6(I) =  (V(I,J,4)+TAU(0)*RHO(I,J) - TAU(1)*FZ(I,J)+&
                     0.4D0*TAU(2)*ABS(PHI(I,J,2))**2)*ABS(PHI(I,J,4))**2+&
                     (CONJG(C34(I,J))*PHI(I,J,3)+C45(I,J)*PHI(I,J,5))*CONJG(PHI(I,J,4))&
                     -CI*2.0D0*(CONJG(PHI(I,J,4))*GAMMAX*DPX(I,J,5)-CI*CONJG(PHI(I,J,4))*GAMMAY*DPY(I,J,5)+&
                      SQRT(3.0D0/2.0D0)*(CONJG(PHI(I,J,4))*GAMMAX*DPX(I,J,3) + CI*CONJG(PHI(I,J,4))*GAMMAY*DPY(I,J,3)))+&
                      ABS(DPX(I,J,4))**2+ ABS(DPY(I,J,4))**2

        TMP2D7(I)  = (V(I,J,5)+TAU(0)*RHO(I,J) - 2.0D0*TAU(1)*FZ(I,J)+&
                     0.4D0*TAU(2)*ABS(PHI(I,J,1))**2)*ABS(PHI(I,J,5))**2+&
                    (CONJG(C35(I,J))*PHI(I,J,3)+CONJG(C45(I,J))*PHI(I,J,4))*CONJG(PHI(I,J,5))&
                    -CI*2.0D0*(CONJG(PHI(I,J,5))*GAMMAX*DPX(I,J,4)+CI*CONJG(PHI(I,J,5))*GAMMAY*DPY(I,J,4))+&
                    ABS(DPX(I,J,5))**2+ ABS(DPY(I,J,5))**2
     END DO
     TMP1D1(J) = SIMP(TMP2D1(:), DX)
     TMP1D2(J) = SIMP(TMP2D2(:), DX)
     TMP1D3(J) = SIMP(TMP2D3(:), DX)
     TMP1D4(J) = SIMP(TMP2D4(:), DX)
     TMP1D5(J) = SIMP(TMP2D5(:), DX)
     TMP1D6(J) = SIMP(TMP2D6(:), DX)
     TMP1D7(J) = SIMP(TMP2D7(:), DX)
 
  END DO
  !$OMP END PARALLEL DO

 
  EN = SIMP(TMP1D1, DY)/SUM(NORM)
  MZ = SIMP(TMP1D2, DY)/SUM(NORM)
  MU(1) = SIMP(TMP1D3,DY)/(NORM(1)+1.0D-40)
  MU(2) = SIMP(TMP1D4,DY)/(NORM(2)+1.0D-40)
  MU(3) = SIMP(TMP1D5,DY)/(NORM(3)+1.0D-40)
  MU(4) = SIMP(TMP1D6,DY)/(NORM(4)+1.0D-40)
  MU(5) = SIMP(TMP1D7,DY)/(NORM(5)+1.0D-40) 
END SUBROUTINE ENERGY 

PURE FUNCTION SIMP(F, DX)
  IMPLICIT NONE
  REAL (8), DIMENSION(1:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: SIMP
  REAL (8) :: F1, F2
  INTEGER :: I, N
  N = SIZE(F)  !N is even
  F1 = F(2) + F(N-4)
  F2 = F(3)
  DO I = 4, N-6, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  SIMP = DX*(F(1) + 4.0D0*F1 + 2.0D0*F2 + F(N-3))/3.0D0+&
         3.0D0*DX*(F(N-3) + 3.0D0*(F(N-2)+F(N-1)) + F(N))/8.0D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX)
  IMPLICIT NONE
  REAL (8), DIMENSION(1:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(1:SIZE(P)) :: DIFF
  INTEGER :: I, N
  N = SIZE(P)
  DIFF(1) = 0.0D0
  DIFF(2) = (P(3) - P(1))/(2.0D0*DX)
  ! 5 point formula to calculate first order derivative at edges
  FORALL(I=3:4)
    DIFF(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  FORALL(I=N-3:N-2)
    DIFF(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  ! 9 point formula to calculate first order derivative
  FORALL(I=5:N-4)
    DIFF(I) = (3.0D0*P(I-4)-32.0D0*P(I-3)+168.0D0*P(I-2)-672.0D0*P(I-1) +&
              672.0D0*P(I+1)-168.0D0*P(I+2)+32.0D0*P(I+3)-3.0D0*P(I+4))/&
              (840.0D0*DX)
  END FORALL
  DIFF(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  DIFF(N) = 0.0D0
END FUNCTION DIFF

SUBROUTINE NEWTON(NTRIAL, X, TOLX, N1, N2, N3, N4, N5, MAG)
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: NTRIAL
  REAL(8), INTENT(IN) :: TOLX, N1, N2, N3, N4, N5, MAG
  REAL(8), DIMENSION(1:2), INTENT(INOUT) :: X


  !USES usrfun
  !Given an initial guess x for a root in n dimensions, take ntrial Newton-Raphson steps to
  !improve the root.
  INTEGER :: I, K
  REAL(8) :: FJAC(2,2), FVEC(2), P(2)
  INTERFACE
    SUBROUTINE USRFUN(X,FVEC,FJAC,N1,N2,N3,N4,N5,MAG)
      IMPLICIT NONE
      REAL(8), DIMENSION(1:2), INTENT(IN) :: X
      REAL(8), INTENT(OUT) :: FJAC(1:2,1:2)
      REAL(8), INTENT(OUT) :: FVEC(1:2)
      REAL(8), INTENT(IN) :: N1, N2, N3, N4, N5, MAG
    END SUBROUTINE USRFUN
  END INTERFACE


   DO K = 1, NTRIAL
      CALL USRFUN(X,FVEC,FJAC,N1,N2,N3,N4,N5,MAG) !User subroutine supplies function values at x in fvec
                                                  !and Jacobian matrix in fjac. 

      P(2) = (FVEC(2)*FJAC(1,1)-FVEC(1)*FJAC(2,1))/(FJAC(2,1)*FJAC(1,2)-FJAC(1,1)*FJAC(2,2))
      P(1) = (-FVEC(1)-FJAC(1,2)*P(2))/FJAC(1,1)

      DO I = 1, 2                    !Update solution.
        X(I) = X(I) + P(I)
      END DO
      IF(MAXVAL(ABS(P)).LE.TOLX) EXIT !Check root convergence.
   END DO
END
SUBROUTINE USRFUN(X,FVEC,FJAC,N1,N2,N3,N4,N5,MAG)
  IMPLICIT NONE
  REAL(8), DIMENSION(1:2), INTENT(IN) :: X
  REAL(8), INTENT(OUT) :: FJAC(1:2,1:2)
  REAL(8), INTENT(OUT) :: FVEC(1:2)
  REAL(8), INTENT(IN) :: N1, N2, N3, N4, N5, MAG

  fvec(1) = x(1)**4*N1+x(2)*x(1)**3*N2+x(2)**2*x(1)**2*N3+&
            x(2)**3*x(1)*N4+x(2)**4*N5-1.0D0
  fvec(2) = 2.0D0*x(1)**4*N1+x(2)*x(1)**3*N2-&
            x(2)**3*x(1)*N4-2.0D0*x(2)**4*N5-MAG

  fjac(1,1) = 4.0D0*x(1)**3*N1+3.0D0*x(2)*x(1)**2*N2+&
              2.0D0*x(2)**2*x(1)*N3+x(2)**3*N4
  fjac(1,2) = x(1)**3*N2+2.0D0*x(2)*x(1)**2*N3+&
              3.0D0*x(2)**2*x(1)*N4+4.0D0*x(2)**3*N5
  fjac(2,1) = 8.0D0*x(1)**3*N1+3.0D0*x(2)*x(1)**2*N2-x(2)**3*N4
  fjac(2,2) = x(1)**3*N2-3.0D0*x(2)**2*x(1)*N4-8.0D0*x(2)**3*N5
END
                                                                                    
SUBROUTINE SOC()
  USE BASIC_DATA, ONLY : CI, NX, NY, CDT
  USE CGPE_DATA, ONLY : KX, KY, PHI, PHI_OLD, PHIF
  USE SOC_DATA, ONLY : GAMMAX, GAMMAY
  USE OMP_LIB
  IMPLICIT NONE

  INTEGER, PARAMETER :: LDA = 5
  INTEGER, PARAMETER :: LWMAX = 1000
  INTEGER INFO , LWORK
  DOUBLE PRECISION RWORK(3*5-2), W(5)
  COMPLEX*16       A(LDA, 5), WORK(LWMAX),  vr(5,5), vrinv(5,5), D(1:5,1:5)

  INTEGER :: I, J, K

  A = 0.0D0
  D = 0.0D0
  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,W,WORK,LWORK,RWORK,INFO,VR,VRINV) FIRSTPRIVATE(A,D)
  DO J = 1, NY
     DO I = 1, NX
        A(1,2) = 2.0D0*(GAMMAX*KX(I) - CI*GAMMAY*KY(J))

        A(2,1) = CONJG(A(1,2))
        A(2,3) = SQRT(1.5D0)*A(1,2)

        A(3,2) = CONJG(A(2,3))
        A(3,4) = A(2,3)

        A(4,3) = A(3,2)
        A(4,5) = A(1,2)

        A(5,4) = A(2,1)

        LWORK = -1
        CALL ZHEEV( 'Vectors', 'Lower', 5, A, LDA, W, WORK, LWORK, RWORK, INFO )
        LWORK = MIN( LWMAX, INT( WORK( 1 ) ) )
        CALL ZHEEV( 'Vectors', 'Lower', 5, A, LDA, W, WORK, LWORK, RWORK, INFO )

        VR = A
        VRINV = CONJG(TRANSPOSE(VR))
        DO K = 1, 5
           D(K,K) = EXP(-CI*CDT*W(K))
        END DO

        PHIF(I,J,:) = MATMUL(MATMUL(MATMUL(VR,D),VRINV),PHIF(I,J,:))
        A = 0.0D0
        W = 0.0D0
        VR = 0.0D0
        VRINV = 0.0D0
     END DO
  END DO
 !$OMP END PARALLEL DO
END SUBROUTINE SOC
 
SUBROUTINE SE()
  USE BASIC_DATA, ONLY : CI, NX, NY, CDT
  USE CGPE_DATA, ONLY : X, TAU, PHI
  USE OMP_LIB
  IMPLICIT NONE

  INTERFACE
    SUBROUTINE FXYZ(PHI, FX, FY, FZ)
      USE BASIC_DATA, ONLY : NX, NY, CI
      IMPLICIT NONE
      COMPLEX(8), DIMENSION(1:NX,1:NY,1:5), INTENT(IN) :: PHI
      REAL(8), DIMENSION(1:NX,1:NY), INTENT(OUT) :: FX, FY, FZ
    END SUBROUTINE FXYZ

    SUBROUTINE MAT_C(PHI, FPLUS, FMINUS, C12, C13, C23, C34, C35, C45)
      USE BASIC_DATA, ONLY : NX, NY
      IMPLICIT NONE
      COMPLEX(8), DIMENSION(1:NX,1:NY,1:5), INTENT(IN) :: PHI
      COMPLEX (8), DIMENSION(1:NX,1:NY), INTENT(IN) :: FPLUS, FMINUS
      COMPLEX (8), DIMENSION(1:NX,1:NY), INTENT(OUT) :: C12, C13, C23, C34, C35, C45
    END SUBROUTINE MAT_C
  END INTERFACE

  REAL (8), DIMENSION(1:NX,1:NY) :: FX, FY, FZ, FX1, FY1, FZ1
  COMPLEX (8), DIMENSION(1:NX,1:NY) :: FPLUS, FMINUS,&
                                 C12, C13, C23, C34, C35, C45,&
                                 C121, C131, C231, C341, C351, C451,&
                                 FPLUS1, FMINUS1
  COMPLEX (8), DIMENSION(1:NX,1:NY,1:5) :: PHI_OLD, PHI1
  INTEGER :: I, J, K
  INTEGER, PARAMETER :: LDA = 5
  INTEGER, PARAMETER :: LWMAX = 1000
  INTEGER INFO , LWORK
  DOUBLE PRECISION RWORK(3*5-2), W(5)
  COMPLEX*16       A(LDA, 5), WORK(LWMAX),  vr(5,5), vrinv(5,5), D(1:5,1:5)
  
  CALL FXYZ(PHI, FX, FY, FZ)

  FPLUS(:,:) = FX(:,:) + CI * FY(:,:)
  FMINUS(:,:) = FX(:,:) - CI * FY(:,:)

  CALL MAT_C(PHI, FPLUS, FMINUS, C12, C13, C23, C34, C35, C45)

  !$OMP PARALLEL WORKSHARE
  PHI1(:,:,1) = PHI(:,:,1) - (CI*CDT)*(C12(:,:)*PHI(:,:,2)+C13(:,:)*PHI(:,:,3))
  PHI1(:,:,2) = PHI(:,:,2) - (CI*CDT)*(CONJG(C12(:,:))*PHI(:,:,1)+C23(:,:)*PHI(:,:,3))
  PHI1(:,:,3) = PHI(:,:,3) - (CI*CDT)*(CONJG(C13(:,:))*PHI(:,:,1)&
                +CONJG(C23(:,:))*PHI(:,:,2)+C34(:,:)*PHI(:,:,4)+C35(:,:)*PHI(:,:,5))
  PHI1(:,:,4) = PHI(:,:,4) - (CI*CDT)*(CONJG(C34(:,:))*PHI(:,:,3)+C45(:,:)*PHI(:,:,5))
  PHI1(:,:,5) = PHI(:,:,5) - (CI*CDT)*(CONJG(C35(:,:))*PHI(:,:,3)+CONJG(C45(:,:))*PHI(:,:,4))
  !$OMP END PARALLEL WORKSHARE

  CALL FXYZ(PHI1, FX1, FY1, FZ1)

  FPLUS1 = FX1 + CI * FY1
  FMINUS1 = FX1 - CI * FY1

  CALL MAT_C(PHI1, FPLUS1, FMINUS1, C121, C131, C231, C341, C351, C451)

  C12 = (C12+C121)/2.0D0
  C13 = (C13+C131)/2.0D0
  C23 = (C23+C231)/2.0D0
  C34 = (C34+C341)/2.0D0
  C35 = (C35+C351)/2.0D0
  C45 = (C45+C451)/2.0D0

  A = 0.0D0
  D = 0.0D0
  
  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,W,LWORK,RWORK,INFO,VR,VRINV,WORK) FIRSTPRIVATE(A,D)
  DO J = 1, NY
     DO I = 1, NX
        A(1,2) = C12(I,J)
        A(1,3) = C13(I,J)
    
        A(2,1) = CONJG(C12(I,J))
        A(2,3) = C23(I,J)

        A(3,1) = CONJG(C13(I,J))
        A(3,2) = CONJG(C23(I,J))
        A(3,4) = C34(I,J)
        A(3,5) = C35(I,J)
 
        A(4,3) = CONJG(C34(I,J))
        A(4,5) = C45(I,J)

        A(5,3) = CONJG(C35(I,J))
        A(5,4) = CONJG(C45(I,J))

        LWORK = -1
        CALL ZHEEV( 'Vectors', 'Lower', 5, A, LDA, W, WORK, LWORK, RWORK, INFO )
        LWORK = MIN( LWMAX, INT( WORK( 1 ) ) )
        CALL ZHEEV( 'Vectors', 'Lower', 5, A, LDA, W, WORK, LWORK, RWORK, INFO )
        VR = A
        VRINV = CONJG(TRANSPOSE(VR))
  
        DO K = 1, 5
           D(K,K) = EXP(-(CI*CDT)*W(K))
        END DO 

        PHI(I,J,1:5) = MATMUL(RESHAPE(MATMUL(MATMUL(VR,D),VRINV),(/5,5/)),PHI(I,J,1:5))
        A = 0.0D0 
        W = 0.0D0
        VR = 0.0D0
        VRINV = 0.0D0 
     END DO
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE SE

SUBROUTINE FFT()
  USE BASIC_DATA, ONLY : NX, NY
  USE CGPE_DATA
  USE FFTW3, ONLY : fftw_execute_dft
  USE FFTW_DATA
 
  IMPLICIT NONE
  INTEGER :: L

  DO L = 1, 5
     FFTFXY(:,:) = PHI(:,:,L)
     CALL fftw_execute_dft(planfxy,FFTFXY,FFTBXY)
     PHIF(:,:,L) = FFTBXY(:,:)
  END DO
END SUBROUTINE FFT

SUBROUTINE BFT()
  USE BASIC_DATA, ONLY : NX, NY
  USE CGPE_DATA
  USE FFTW3, ONLY : fftw_execute_dft
  USE FFTW_DATA
  IMPLICIT NONE
  INTEGER :: I, J, K, L

  DO L = 1, 5
     FFTBXY(:,:) = PHIF(:,:,L)
     CALL fftw_execute_dft(planbxy,FFTBXY,FFTFXY)
     PHI(:,:,L) = FFTFXY(:,:)/DBLE(NX*NY)
  END DO
END SUBROUTINE BFT





==> FORTRESS-II/SOURCE_FILES/imretime3D_spin2.f90 <==
! File name: imretime3D_spin2.f90
! Title: FORTRESS: FORTRAN programs for solving coupled
!        Gross-Pitaevskii equations for spin-orbit coupled spin-2
!        Bose-Einstein condensate
!        
!
!
! Authors: Paramjeet Banger, Pardeep Kaur, Arko Roy, & Sandeep Gautam
!
! Fortran code to solve 3D coupled Gross-Pitaevskii equations (CGPEs)
! for spin-2 BEC using time-splitting spectral method.       
!
!How to compile this code:
!
!With GNU Fortran compiler: 
!  For compiling with GNU Fortran compiler execute at the command prompt: 
!  (1) gfortran imretime3D_spin2.f90 -I/usr/local/include/ -lfftw3_omp -lfftw3 -fopenmp \ 
!       -m64 -I${MKLROOT}/include -Wl,--no-as-needed -L${MKLROOT}/lib/intel64 \ 
!       -lmkl_gf_lp64 -lmkl_core -lmkl_gnu_thread -lpthread -lm -ldl
!  (2) gfortran imretime3D_spin2.f90 -I/usr/local/include/ -lfftw3_omp -lfftw3 -lm -fopenmp \ 
!       ./INCLUDE/libtmglib.a ./INCLUDE/liblapack.a ./INCLUDE/librefblas.a
!  (3) gfortran imretime3D_spin2.f90 -I/usr/local/include/ -lfftw3_omp -lfftw3 -lm -fopenmp \
!       -llapack -lblas
!
!    Please take note that /usr/local/include/ is the location of the file FFTW-software-library provided file 'fftw3.f03' 
!    that defines Fortran 2003 interfaces for all of its C routines. If this file 'fftw3.f03' is present in different folder, the
!    the corresponding path needs to provided.
!    
!With Intel® Fortran Compiler
! (a) For compiling without OpenMP execute: ifort imretime3D_spin2.f90 -lfftw3 -lfftw3_threads -lm -O3 
! (b) For compiling with OpenMP execute: 
!     (1) ifort imretime3D_spin2.f90 -lfftw3_omp -lfftw3 -lm -qopenmp -mkl=parallel
!     (2) ifort imretime3D_spin2.f90 -lfftw3_omp -lfftw3 -lm -qopenmp \
!              ./INCLUDE/libtmglib.a ./INCLUDE/liblapack.a ./INCLUDE/librefblas.a 
!     (3) ifort imretime3D_spin2.f90 -lfftw3_omp -lfftw3 -lm -qopenmp -llapack -lblas 

!With f95 fortran compiler
! For compiling with OpenMP execute: 
!  (1) f95 imretime3D_spin2.f90 -I/usr/local/include/ -lfftw3_omp -lfftw3 -fopenmp \ 
!       -m64 -I${MKLROOT}/include -Wl,--no-as-needed -L${MKLROOT}/lib/intel64 \ 
!       -lmkl_gf_lp64 -lmkl_core -lmkl_gnu_thread -lpthread -lm -ldl
!  (2) f95 imretime3D_spin2.f90 -I/usr/local/include/ -lfftw3_omp -lfftw3 -lm -fopenmp \ 
!       ./INCLUDE/libtmglib.a ./INCLUDE/liblapack.a ./INCLUDE/librefblas.a
!  (3) f95 imretime3D_spin2.f90 -I/usr/local/include/ -lfftw3_omp -lfftw3 -lm -fopenmp \
!         -llapack -lblas
!
!For serial execution of the code: Set OPENMP_THREADS = FFTW_THREADS = 1 in the BASIC_DATA module
!
! For compilation option (1) Intel's Math Kernal Library needs to be
! installed on the system if not already installed with intel's compiler. For installation
! instructions please refer to
! https://software.intel.com/content/www/us/en/develop/tools/math-kernel-library.html.
!
! For compilation option (2), LAPACK software package needs to be installed on the system.
! For installation instuctions, please refer to http://www.netlib.org/lapack/. For this
! compilation option, ./INCLUDE/ is the location of LAPACK libraries libtmglib.a, liblapack.a,
! librefblas.a. and can be replaced by the location of these libraries on the user's machine.
!
! To compile with option (3), one needs to install lapack and blas libraries, e.g. using
! sudo apt-get install libblas3 liblapack3 libblas-dev liblapack-dev (on ubuntu)
!
!    Please take note that the best performance can be obtained with compilation
!    option (1), whereas the compilation option (3) is the slowest one.
!    For compilation option (2), ./INCLUDE/ needs to be replaced by the location of LAPACK libraries
!    libtmglib.a, liblapack.a, and librefblas.a on the user's machine.
!
!
!Note: For compilation with OpenMP or auto-parallelization it is advisable to 
!      unlimit the shell stack size limit by executing at the command prompt-  ulimit -s unlimited            
!      And increase the OpenMP stack size to sufficiently large value by executing at the command prompt -  
!          export OMP_STACKSIZE=1024M
!      
!- ---------------------------------------------------------------------------
! PI = 4.0*arctan(1), CI = \sqrt{-1}                                                          
! NITER = Number of total iterations 
! NSTP  = Number of iterations after which transeint results are written
! OPENMP_THREADS = Number of threads chosen for OpenMP parallelization
! FFTW_THREADS = Number of FFTW threads
! NX = Number of space grid points in x-direction
! NY = Number of space grid points in y-direction
! NZ = Number of space grid points in z-direction
! DX = Spatial step size along x
! DY = Spatial step size along y
! DZ = Spatial step size along z
! DT = Temporal step size
! LX = NX*DX, LY = NY*DY, LZ = NZ*DZ (3D spatial domain)
! AMU = atomic mass unit in Kg
! HBAR = reduced Planck's constat in SI units
! CDT = Complex varible which will be defined as '-idt' and 'dt' in
!       imaginary and realtime propagations, respectively 
!----------------------------------------------------------------------------

MODULE BASIC_DATA
  REAL (8), PARAMETER :: PI = 4.0D0*ATAN(1.0D0)
  COMPLEX (8), PARAMETER :: CI = (0.0D0, 1.0D0)
  INTEGER, PARAMETER :: NITER = 200000
  INTEGER, PARAMETER :: OPENMP_THREADS = 16, FFTW_THREADS = OPENMP_THREADS
  INTEGER, PARAMETER :: NX = 128, NXX = NX-1, NX2 = NX/2+1
  INTEGER, PARAMETER :: NY = 128, NYY = NY-1, NY2 = NY/2+1
  INTEGER, PARAMETER :: NZ = 128, NZZ = NZ-1, NZ2 = NZ/2+1
  REAL(8), PARAMETER :: DX = 0.1D0, DY =  0.1D0, DZ =  0.1D0
  REAL(8), PARAMETER :: LX = DX*NX, LY =  DY*NY, LZ =  DZ*NZ
  REAL(8), PARAMETER :: DT = 0.1D0*DX*DY/2.0D0
  INTEGER, PARAMETER :: STP = NINT(0.1D0/(2.0D0*DT)), NSTP = 100*STP
  REAL (8), PARAMETER :: AMU = 1.66D-27, HBAR = 1.054560653D-34, AU = 0.529177208D-10
  COMPLEX (8) :: CDT
END MODULE BASIC_DATA

MODULE CGPE_DATA
  USE BASIC_DATA, ONLY : NX, NY,NZ, AMU, AU
  !Scattering length values for Na-23-Antiferromagntic
  REAL (8), PARAMETER :: M = (23.0D0*AMU)
  REAL (8), PARAMETER :: A0 = 34.9*AU, A2 = 45.8*AU, A4 = 64.5*AU

  !Scattering length values for Rb-83-Ferromagnetic
  !REAL (8), PARAMETER :: M = (83.0D0*AMU) 
  !REAL (8), PARAMETER :: A0 = 83.0*AU, A2 = 82.0*AU, A4 = 81.0*AU

  !Scattering length values for Rb-87-Cyclic
  !REAL (8), PARAMETER :: M = (87.0D0*AMU) 
  !REAL (8), PARAMETER :: A0 = 87.93*AU, A2 = 91.28*AU, A4 = (98.98+0.2)*AU 

  REAL (8), PARAMETER :: NUX = 20.0D0, NUY = 20.0D0, NUZ = 20.0D0,&
                         ALPHAX = NUX/NUX, ALPHAY = NUY/NUX, ALPHAZ = NUZ/NUX
  INTEGER, PARAMETER :: NATOMS = 10000
  INTEGER, PARAMETER :: NTRIAL = 200
  REAL (8), PARAMETER :: TOLX = 1.0D-10, TOL  = 1.0D-6
  INTEGER, PARAMETER :: SWITCH_IM = 1, OPTION_FPC  = 4
!------------------------------------------------------------------------------
  REAL (8), DIMENSION(1:NX) :: X, X2
  REAL (8), DIMENSION(1:NY) :: Y, Y2
  REAL (8), DIMENSION(1:NZ) :: Z, Z2
  REAL (8), DIMENSION(1:NX) :: KX
  REAL (8), DIMENSION(1:NY) :: KY
  REAL (8), DIMENSION(1:NZ) :: KZ
  REAL (8), DIMENSION(1:NX,1:NY,1:NZ,1:5) :: V
  REAL (8), DIMENSION(1:NX,1:NY,NZ) :: R2
  COMPLEX (8), DIMENSION(1:NX, 1:NY,1:NZ, 1:5) :: PHI, PHI_OLD,  PHIF
  REAL(8), DIMENSION(0:2) :: TAU  
  REAL (8) :: AOSC, OMEGAM, MAG, N1, N2, N3, N4, N5
END MODULE CGPE_DATA

MODULE FFTW3
  USE, INTRINSIC :: ISO_C_BINDING
  INCLUDE 'fftw3.f03'
END MODULE FFTW3

!------------------------------------------------------------------------------
! GAMMA = strength of SO coupling
! SWITCH_SOC = 1 in the presence of SO coupling, otherwise SWITCH_SOC = 0
!------------------------------------------------------------------------------

MODULE SOC_DATA
  REAL (8), PARAMETER :: GAMMAX = 0.5D0, GAMMAY = 0.5D0, GAMMAZ = 0.5D0
  INTEGER, PARAMETER :: SWITCH_SOC = 1
END MODULE SOC_DATA


MODULE FFTW_DATA
  USE BASIC_DATA, ONLY : NX, NY,NZ
  USE FFTW3, ONLY : C_DOUBLE_COMPLEX, C_PTR, C_INT
  COMPLEX(C_DOUBLE_COMPLEX), DIMENSION(NX,NY,NZ) :: FFTFXYZ, FFTBXYZ
  TYPE(C_PTR) :: PLANFX, PLANBX, PLANFXYZ, PLANBXYZ
  INTEGER(C_INT) :: THREADS_INIT
END MODULE FFTW_DATA
 
!++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
!                        Main Program - CGPE3D                                ! 
!++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

PROGRAM CGPE3D
  USE BASIC_DATA
  USE CGPE_DATA
  USE FFTW3, ONLY : C_INT, C_DOUBLE_COMPLEX, C_PTR, FFTW_FORWARD, FFTW_BACKWARD, FFTW_ESTIMATE,&
        fftw_init_threads, fftw_plan_with_nthreads, fftw_cleanup_threads,&
        fftw_plan_dft_3d, fftw_execute_dft, fftw_destroy_plan
  USE OMP_LIB
  USE SOC_DATA
  USE FFTW_DATA

  IMPLICIT NONE

  INTERFACE 
   SUBROUTINE INITIALIZE()
    IMPLICIT NONE
   END SUBROUTINE INITIALIZE
     
   SUBROUTINE KE()
    IMPLICIT NONE
   END SUBROUTINE KE
  
   SUBROUTINE SOC()
    IMPLICIT NONE
   END SUBROUTINE SOC

   SUBROUTINE SP()
    IMPLICIT NONE
   END SUBROUTINE SP
  
   SUBROUTINE SE()
    IMPLICIT NONE
   END SUBROUTINE SE
 
   SUBROUTINE NORMC(PHI, NORM)
     USE BASIC_DATA, ONLY : NX, NY, NZ
     IMPLICIT NONE
     COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ,1:5), INTENT(IN) :: PHI
     REAL (8), DIMENSION(1:5), INTENT(OUT) :: NORM
   END SUBROUTINE NORMC
 
   SUBROUTINE NORMT(PHI, TNORM)
     USE BASIC_DATA, ONLY : NX, NY, NZ
     IMPLICIT NONE
     COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ,1:5), INTENT(INOUT) :: PHI
     REAL (8), INTENT(OUT) :: TNORM
   END SUBROUTINE NORMT

   SUBROUTINE RAD(PHI, RMS)
     USE BASIC_DATA, ONLY : NX, NY, NZ
     IMPLICIT NONE
     COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ,1:5), INTENT(IN) :: PHI
     REAL (8), DIMENSION(1:5), INTENT(OUT) :: RMS
   END SUBROUTINE RAD

   SUBROUTINE ENERGY(PHI, MU, EN, MZ)
     USE BASIC_DATA, ONLY : NX, NY,NZ
     IMPLICIT NONE
     COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ,1:5), INTENT(IN) :: PHI
     REAL (8), DIMENSION(1:5), INTENT(OUT) :: MU
     REAL (8), INTENT(OUT) :: EN, MZ
   END SUBROUTINE ENERGY
  
   SUBROUTINE NEWTON(NTRIAL, X, TOLX, N1, N2, N3, N4, N5, MAG)
     IMPLICIT NONE
     INTEGER, INTENT(IN) :: NTRIAL
     REAL(8), INTENT(IN) :: TOLX, N1, N2, N3, N4, N5, MAG
     REAL(8), DIMENSION(1:2), INTENT(INOUT) :: X
   END SUBROUTINE NEWTON

   SUBROUTINE FFT()
     IMPLICIT NONE
   END SUBROUTINE FFT

   SUBROUTINE BFT()
     IMPLICIT NONE
   END SUBROUTINE BFT
   
   SUBROUTINE CREATE_PLANS()
     IMPLICIT NONE
   END SUBROUTINE CREATE_PLANS

   SUBROUTINE DESTROY_PLANS()
     IMPLICIT NONE
   END SUBROUTINE DESTROY_PLANS
 END INTERFACE
!------------------------------------------------------------------------------  
  INTEGER :: I, J, K, L, II = 0, IOSTAT
  REAL (8), DIMENSION(1:5) :: NORM, RMS, MU, SIG
  REAL (8) :: EN, MZ, START, FINISH
  REAl (8), DIMENSION(1:2) :: SIGMA 
  REAL (8) :: CONV = 0.0d0
  REAL (8) :: TNORM
  REAL (8), DIMENSION(1:10) :: TMP
  INTEGER :: START_CLOCK, STOP_CLOCK, CLOCK_RATE, CLOCK_MAX
  CHARACTER (LEN=10) DATE, TIME, ZONE
  INTEGER, DIMENSION(1:8) :: VALUES
  LOGICAL :: CHECK


  !$ START = OMP_GET_WTIME()
  CALL DATE_AND_TIME(DATE,TIME,ZONE,VALUES)

  SELECT CASE(SWITCH_IM)
    CASE(1)
      CDT = -CI*DT
      PHI_OLD = 0.0D0
      OPEN (2, FILE='../OUTPUT/3D/file1_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (3, FILE='../OUTPUT/3D/file2_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (4, FILE='../OUTPUT/3D/file3_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (8, FILE='../OUTPUT/3D/solution_file_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (9, FILE='../OUTPUT/3D/convergence.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      !OPEN (10, FILE='solution_file_im_unformated.dat', STATUS='UNKNOWN',FORM='UNFORMATTED',&
      !     ACTION='WRITE')
     IF(SWITCH_SOC.EQ.0)THEN
        WRITE(*,*) 'ENTER the value of magnetization (0<= MAG < 2): '
        READ(*,*) MAG        
    END IF
    CASE(0)
      CDT = DT
      OPEN (1, FILE='../INPUT/3D/initial_sol.dat', IOSTAT=iostat, STATUS='OLD',FORM='FORMATTED',&
           ACTION='READ')
      OPEN (2, FILE='../OUTPUT/3D/file1_re.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (3, FILE='../OUTPUT/3D/file2_re.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (4, FILE='../OUTPUT/3D/file3_re.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (8, FILE='../OUTPUT/3D/solution_file_re.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
  END SELECT

  WRITE(2,1007) VALUES(3),VALUES(2),VALUES(1),VALUES(5),VALUES(6),VALUES(7)

  !$ CALL OMP_set_num_threads(OPENMP_THREADS)

  !$OMP PARALLEL
    !$OMP SINGLE
    !$ WRITE(*,*) 'MAXIMUM_THREAD_NUMBER_SET = ', OMP_get_num_threads()
    !$OMP END SINGLE
  !$OMP END PARALLEL

  OMEGAM = 2.0D0*PI*NUX
  AOSC = SQRT(HBAR/(M*OMEGAM))
  
  TAU(0) = 2.0D0*(4.0*PI*NATOMS*(4.0D0*a2+3.0D0*a4)/(7.0D0*AOSC))
  TAU(1) = 2.0D0*(4.0*PI*NATOMS*(a4-a2)/(7.0D0*AOSC))
  TAU(2) = 2.0D0*(4.0*PI*NATOMS*(7.0D0*a0-10.0D0*a2+3.0D0*a4)/(7.0D0*AOSC))

  WRITE(2,*)
  WRITE(2,899) OPENMP_THREADS, FFTW_THREADS
  WRITE(2,900) SWITCH_IM, OPTION_FPC, SWITCH_SOC, GAMMAX, GAMMAY, GAMMAZ, TOL
  WRITE(2,901)  ALPHAX, ALPHAY, ALPHAZ
  WRITE(2,*)
  WRITE(2,902) NX, NY, NZ
  WRITE(2,903) NITER, NSTP, STP
  WRITE(2,904) DX, DY, DZ
  WRITE(2,905) DT, MAG
  WRITE(2,*)
  WRITE(2,906) TAU(0)/2.0D0, TAU(1)/2.0D0, TAU(2)/2.0D0
  WRITE(2,907) A0/AU, A2/AU, A4/AU
  WRITE(2,908) AOSC

  899 FORMAT(' OPENMP_THREADS = ', I3,', FFTW_THREADS = ', I3)
  900 FORMAT(' SWITCH_IM = ', I2,', OPTION_FPC = ', I2, ', SWITCH_SOC = ',&
                I2, ', GAMMAX = ', F6.2, ', GAMMAY = ', F6.2, ', GAMMAZ = ', F6.2, ', TOL = ', ES9.2)
  901 FORMAT(' Anisotropy ALPHAX =',F12.6,', ALPHAY = ',F12.6, ', ALPHAZ = ',F12.6)
  902 FORMAT(' No. of space steps NX = ',I8, ', NY = ', I8, ', NZ = ', I8)
  903 FORMAT(' No. of time steps : NITER = ',I9,', NSTP = ',I9,', STP = 'I9)
  904 FORMAT(' Spatial step-size DX = ',F10.6,', DY = ',F10.6,', DZ = ',F10.6)
  905 FORMAT(' Temporal step-size  DT = ', F10.6,', MAG = ', F12.6)
  906 FORMAT(' TAU(0) = ', F12.6, ', TAU(1) = ', F12.6, ', TAU(2) = ', F12.6 ' in dimensionless units')
  907 FORMAT(' A0 = ', F12.6, ', A2 = ', F12.6, ', A4 = ', F12.6 ' (all in units of Bohr radius)')
  908 FORMAT(' AOSC = ', E12.4)


  CALL INITIALIZE()
    
  IF((SWITCH_IM.NE.1))THEN
    IF(IOSTAT.NE.0) THEN
      PRINT*, 'Check if the "initial_sol.dat" is available'
      STOP
    END IF
    DO I = 1, NX
       DO J = 1, NY
          DO K = 1, NZ
             READ(1,*)  (TMP(L), L = 1, 10)
             PHI(I,J,K,1) = SQRT(TMP(1))*EXP(CI*TMP(2))
             PHI(I,J,K,2) = SQRT(TMP(3))*EXP(CI*TMP(4))
             PHI(I,J,K,3) = SQRT(TMP(5))*EXP(CI*TMP(6))
             PHI(I,J,K,4) = SQRT(TMP(7))*EXP(CI*TMP(8))
             PHI(I,J,K,5) = SQRT(TMP(9))*EXP(CI*TMP(10))
          END DO
       END DO
    END DO
  END IF
  
  IF(SWITCH_IM.EQ.1) CALL NORMT(PHI, TNORM)

  CALL NORMC(PHI, NORM)
  CALL RAD(PHI, RMS)
  CALL ENERGY(PHI, MU, EN, MZ)

   
  WRITE (2, 1001)
  WRITE (2, 1002)
  WRITE (2, 1001)
  WRITE (2, 1003) SUM(NORM), EN/2.0D0, (MU(L)/2.0D0, L = 1, 5), (ABS(PHI(NX2,NY2,NZ2,L)), L = 1, 5)
  1001 FORMAT (21X, 122('-'))
  1002 FORMAT (23X, 'Norm', 7X,'EN', 7X, 'MU1', 7X, 'MU2', 7X, 'MU3', 7X, 'MU4', 7X, 'MU5', 8X,&
                    'psi1', 7X, 'psi2', 7X,'psi3',7X, 'psi4', 7X,'psi5')
  1003 FORMAT ('Initial : ', 7X, 1F11.4, 6F10.5, 5F11.4)

  SIGMA(1) = 1.0D0
  SIGMA(2) = 1.0D0

  CALL CREATE_PLANS()

  WRITE(3,'(F14.6,6F18.8)') 2.0D0*II*DT, EN/2.0D0, (RMS(L), L = 1, 5)
  WRITE(4,'(F14.6,7F18.10)') 2.0D0*II*DT, (NORM(L), L = 1, 5), SUM(NORM), MZ

  DO II = 1, NITER
     CALL FFT()
     CALL KE()
     CALL SOC()
     CALL BFT()
     CALL SE()
     CALL SP()
     CALL NORMC(PHI, NORM)

     IF(SWITCH_IM.EQ.1)THEN 
        IF(SWITCH_SOC.EQ.0)THEN
           CALL NEWTON(NTRIAL,SIGMA,TOLX,NORM(1),NORM(2),NORM(3),NORM(4),NORM(5),MAG)  
           !Projection operators
           SIG(2) = SQRT(SIGMA(1))
           SIG(3) = SQRT(SIGMA(2))
           SIG(1) = SIG(2)*SIG(2)/SIG(3)
           SIG(4) = SIG(3)*SIG(3)/SIG(2)
           SIG(5) = SIG(3)**3/SIG(2)**2
     
           !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K,L)
           DO L = 1, 5
              DO K = 1, NZ
                 DO J = 1, NY
                    DO I = 1, NX
                       PHI(I,J,K,L) = SIG(L)*PHI(I,J,K,L)
                    END DO
                 END DO
              END DO
           END DO
           !$OMP END PARALLEL DO

           CALL NORMT(PHI, TNORM)
        ELSE
           CALL NORMT(PHI, TNORM)
        END IF
     END IF

     IF(MOD(II,STP).EQ.0)THEN    
        CALL ENERGY(PHI, MU, EN, MZ) 
        CALL RAD(PHI, RMS)
        IF(SWITCH_IM.EQ.1)THEN
          !$OMP PARALLEL WORKSHARE
          CONV = MAXVAL(ABS(PHI-PHI_OLD))/(2.0D0*DT)
          !$OMP END PARALLEL WORKSHARE
          WRITE(9,*) 2.0D0*II*DT, CONV
          IF(CONV.LE.TOL) EXIT
        END IF

       !-----------------------------------------------------------------------------------
       ! In file2_*_im.dat, time is written in first column, energy in second  
       ! column, and rms sizes in subsequent five columns.
       !                                       
       !                                                                       
       ! In tmp_solution_file.dat, density of first component followed by its 
       ! phase is written in first and second columns, respectively, followed
       ! by same for second and third components           
       !
       ! In convergence.dat, time and convergence parameter are written in
       ! first and second columns, respectively 
       !-----------------------------------------------------------------------------------

        WRITE(3,'(F14.6,6F18.8)') 2.0D0*II*DT, EN/2.0D0, (RMS(L), L = 1, 5)
        WRITE(4,'(F14.6,7F18.10)') 2.0D0*II*DT, (NORM(L), L = 1, 5), SUM(NORM), MZ
     END IF
     PHI_OLD = PHI

     IF(MOD(II,NSTP).EQ.0)THEN
        WRITE (2, 1005) SUM(NORM), EN/2.0D0, (MU(L)/2.0D0, L = 1, 5), (ABS(PHI(NX2,NY2,NZ2,L)), L = 1, 5)
        OPEN (7, FILE='../OUTPUT/3D/tmp_solution_file.dat', STATUS='replace',FORM='FORMATTED',ACTION='WRITE')
        DO I = 1, NX
           DO J = 1, NY
              DO K = 1, NZ
                 WRITE(7,'(10F16.10)')  (ABS(PHI(I,J,K,L))**2, ATAN2(AIMAG(PHI(I,J,K,L)),REAL(PHI(I,J,K,L))), L = 1, 5)
              END DO
           END DO
        END DO
        CLOSE(7) 

        OPEN (10, FILE='../OUTPUT/3D/tmp_solution_file_xy.dat', STATUS='replace',FORM='FORMATTED',&
                  ACTION='WRITE')
        DO I = 1, NX
           DO J = 1, NY
              WRITE(10,'(2F10.4,10F14.8)') X(I), Y(J), (ABS(PHI(I,J,NZ2,L))**2,&
                                   ATAN2(AIMAG(PHI(I,J,NZ2,L)),REAL(PHI(I,J,NZ2,L))),L=1,5)
     
           END DO
           WRITE(10,'(2F10.4,10F14.8)')
        END DO
        CLOSE(10)


        OPEN (11, FILE='../OUTPUT/3D/tmp_solution_file_xz.dat', STATUS='replace',FORM='FORMATTED',&
                  ACTION='WRITE')
        DO I = 1, NX
           DO J = 1, NZ
              WRITE(11,'(2F10.4,10F14.8)') X(I), Z(J), (ABS(PHI(I,NY2,J,L))**2,&
                                    ATAN2(AIMAG(PHI(I,NY2,J,L)),REAL(PHI(I,NY2,J,L))),L=1,5)

           END DO
           WRITE(11,'(2F10.4,10F14.8)')
        END DO
        CLOSE(11)
     END IF
  END DO !! Iteration loop

  CALL DESTROY_PLANS()

  CALL ENERGY(PHI, MU, EN, MZ)
  CALL RAD(PHI, RMS)

  WRITE (2, 1001)
  WRITE (2, 1006) II-1, SUM(NORM), EN/2.0D0,(MU(L)/2.0D0, L = 1, 5), (ABS(PHI(NX2,NY2,NZ2,L)), L = 1, 5)
  1005 FORMAT('After NSTP iter.:    ', 1F7.4, 6F10.5, 5F11.4)
  1006 FORMAT('After ', I8 ,' iter.:', 1F7.4, 6F10.5, 5F11.4)
  WRITE (2, 1001)
  WRITE(2,*)


  !-------------------------------------------------------------------------------
  ! In solution_file.dat, density of first component followed by its 
  ! phase is written in first and second columns, respectively, followed
  ! by same for second and third components
  !-------------------------------------------------------------------------------

  DO I = 1, NX
     DO J = 1, NY
        DO K = 1, NZ
           WRITE(8,'(10F16.10)') (ABS(PHI(I,J,K,L))**2, ATAN2(AIMAG(PHI(I,J,K,L)),REAL(PHI(I,J,K,L))), L = 1, 5)
        END DO
     END DO
  END DO
  PRINT *,'Program execution complete'

  !$ FINISH = OMP_GET_WTIME()
  CALL DATE_AND_TIME(DATE,TIME,ZONE,VALUES)

  WRITE(2,1008) VALUES(3),VALUES(2),VALUES(1),VALUES(5),VALUES(6),VALUES(7)
  !$ WRITE(2,1009) (FINISH-START)

  1007 FORMAT("Started on DAY/MONTH/YEAR, HOURS:MINUTES:SECONDS = ",I2,'/',I2,'/',I4,',',I3,':',I2,':',I2)
  1008 FORMAT("Ended on DAY/MONTH/YEAR, HOURS:MINUTES:SECONDS = ",I2,'/',I2,'/',I4,',',I3,':',I2,':',I2)
  1009 FORMAT("Time elapsed = ",F18.8)
END PROGRAM CGPE3D

SUBROUTINE INITIALIZE()
  USE BASIC_DATA
  USE CGPE_DATA
  USE OMP_LIB
 
  IMPLICIT NONE
  REAL (8), DIMENSION(1:NX,1:NY,1:NZ):: TMP3D, TFDENSITY
  INTEGER :: I, J, K

  !$OMP PARALLEL SECTIONS
  !$OMP SECTION
  DO I = 1, 1+NX/2
     KX(I) = (I-1.0d0)*2.0D0*PI/LX
  END DO
  DO I = 1,NX/2 -1
     KX(I+1+NX/2) = -KX(1-I+NX/2)
  END DO
  !$OMP SECTION
  DO I = 1, 1+NY/2
     KY(I) = (I-1.0d0)*2.0D0*PI/LY
  END DO
  DO I = 1,NY/2 -1
     KY(I+1+NY/2)=-KY(1-I+NY/2)
  END DO

  !$OMP SECTION
  DO I = 1, 1+NZ/2
     KZ(I) = (I-1.0d0)*2.0D0*PI/LZ
  END DO
  DO I = 1,NZ/2 -1
     KZ(I+1+NZ/2)=-KZ(1-I+NZ/2)
  END DO

  !$OMP SECTION
  DO I = 1, NX
     X(I) = (-1.0d0 +2.0D0*(I-1.0D0)/NX)*LX/2.0D0
     X2(I) = X(I)*X(I)
  END DO

  !$OMP SECTION
  DO I = 1, NY
     Y(I) = (-1.0d0 +2.0D0*(I-1.0D0)/NY)*LY/2.0D0
     Y2(I) = Y(I)*Y(I)
  END DO
  
  !$OMP SECTION
  DO I = 1, NZ
     Z(I) = (-1.0d0 +2.0D0*(I-1.0D0)/NZ)*LZ/2.0D0
     Z2(I) = Z(I)*Z(I)
  END DO
  !$OMP END PARALLEL SECTIONS 

  !$OMP PARALLEL DO PRIVATE(I,J,K)
  DO K = 1, NZ
     DO J = 1, NY
        DO I = 1, NX
           R2(I,J,K) = X2(I) + Y2(J) +  Z2(K)
           V(I,J,K,1) = ALPHAX*ALPHAX*X2(I) + ALPHAY*ALPHAY*Y2(J) + ALPHAZ*ALPHAZ*Z2(K)
           V(I,J,K,2) = ALPHAX*ALPHAX*X2(I) + ALPHAY*ALPHAY*Y2(J) + ALPHAZ*ALPHAZ*Z2(K)
           V(I,J,K,3) = ALPHAX*ALPHAX*X2(I) + ALPHAY*ALPHAY*Y2(J) + ALPHAZ*ALPHAZ*Z2(K)
           V(I,J,K,4) = ALPHAX*ALPHAX*X2(I) + ALPHAY*ALPHAY*Y2(J) + ALPHAZ*ALPHAZ*Z2(K)
           V(I,J,K,5) = ALPHAX*ALPHAX*X2(I) + ALPHAY*ALPHAY*Y2(J) + ALPHAZ*ALPHAZ*Z2(K)
           TMP3D(I,J,K) = ALPHAX*X2(I)+ ALPHAY*Y2(J)+ALPHAZ*Z2(K)

           SELECT CASE (OPTION_FPC)
           CASE(1)!Initial guess wavefunctions for Ferromagnetic interactions
             IF(((15.0D0*(TAU(0)+4.0D0*TAU(1))/(2.0D0*4.0D0*PI))**(2.0D0/5.0D0)- ALPHAX*ALPHAX*X2(I) &
               - ALPHAY*ALPHAY*Y2(J)- ALPHAZ*ALPHAZ*Z2(K)).GE.0.0D0)THEN
               TFDENSITY(I,J,K) = ((15.0D0*(TAU(0)+4.0D0*TAU(1))/(2.0D0*4.0D0*PI))**(2.0D0/5.0D0)- ALPHAX*ALPHAX*X2(I) -&
                                  ALPHAY*ALPHAY*Y2(J) - ALPHAZ*ALPHAZ*Z2(K))/((TAU(0)+4.0D0*TAU(1)))
             ELSE
               TFDENSITY(I,J,K) = 0.0D0
             END IF

             IF(((4.0D0*(TAU(0)+4.0D0*TAU(1))/(2.0D0*PI))**(1.0D0/4.0D0)).GE.10.0D0)THEN
               PHI(I,J,K,1) = (((2.0D0+MAG)**2)/16.0D0)*SQRT(TFDENSITY(I,J,K))
               PHI(I,J,K,2) = ((SQRT(4.0D0-MAG**2)*(2.0D0+MAG))/8.0D0)*SQRT(TFDENSITY(I,J,K))
               PHI(I,J,K,3) = ((SQRT(1.5D0)*(4.0D0-MAG**2))/8.0D0)*SQRT(TFDENSITY(I,J,K))
               PHI(I,J,K,4) = ((SQRT(4.0D0-MAG**2)*(2.0D0-MAG))/8.0D0)*SQRT(TFDENSITY(I,J,K))
               PHI(I,J,K,5) = (((2.0D0-MAG)**2)/16.0D0)*SQRT(TFDENSITY(I,J,K))
             ELSE
               PHI(I,J,K,1) = (((2.0D0+MAG)**2)/16.0D0)*EXP(-TMP3D(I,J,K)/2.0D0)/((PI)**(3.0D0/4.0D0))
               PHI(I,J,K,2) = ((SQRT(4.0D0-MAG**2)*(2.0D0+MAG))/8.0D0)*EXP(-TMP3D(I,J,K)/2.0D0)/((PI)**(3.0D0/4.0D0))
               PHI(I,J,K,3) = ((SQRT(1.5D0)*(4.0D0-MAG**2))/8.0D0)*EXP(-TMP3D(I,J,K)/2.0D0)/((PI)**(3.0D0/4.0D0))
               PHI(I,J,K,4) = ((SQRT(4.0D0-MAG**2)*(2.0D0-MAG))/8.0D0)*EXP(-TMP3D(I,J,K)/2.0D0)/((PI)**(3.0D0/4.0D0))
               PHI(I,J,K,5) = (((2.0D0-MAG)**2)/16.0D0)*EXP(-TMP3D(I,J,K)/2.0D0)/((PI)**(3.0D0/4.0D0))
             END IF

           CASE(2)!Intitial guess wavefunctions for polar interactions 
             PHI(I,J,K,1) = (SQRT(2.0D0+MAG)/2.0D0)*EXP(-TMP3D(I,J,K)/2.0D0)/((PI)**(3.0D0/4.0D0))
             PHI(I,J,K,2) = 0.0D0
             PHI(I,J,K,3) = 0.0D0
             PHI(I,J,K,4) = 0.0D0
             PHI(I,J,K,5) = (SQRT(2.0D0-MAG)/2.0D0)*EXP(-TMP3D(I,J,K)/2.0D0)/((PI)**(3.0D0/4.0D0))

           CASE(3)!Intitial guess wavefunctions for cyclic interactions 
             PHI(I,J,K,1) = (SQRT((1.0D0+MAG)/3.0D0))*EXP(-TMP3D(I,J,K)/2.0D0)/((PI)**(3.0D0/4.0D0))
             PHI(I,J,K,2) = 0.0D0
             PHI(I,J,K,3) = 0.0D0
             PHI(I,J,K,4) = (SQRT((2.0D0-MAG)/3.0D0))*EXP(-TMP3D(I,J,K)/2.0D0)/((PI)**(3.0D0/4.0D0))
             PHI(I,J,K,5) = 0.0D0

           CASE DEFAULT !For choosing Gaussian intial guess wavefunction
             PHI(I,J,K,1) = EXP(-TMP3D(I,J,K)/2.0D0)/((PI)**(3.0D0/4.0D0))
             PHI(I,J,K,2) = EXP(-TMP3D(I,J,K)/2.0D0)/((PI)**(3.0D0/4.0D0))
             PHI(I,J,K,3) = EXP(-TMP3D(I,J,K)/2.0D0)/((PI)**(3.0D0/4.0D0))
             PHI(I,J,K,4) = EXP(-TMP3D(I,J,K)/2.0D0)/((PI)**(3.0D0/4.0D0))
             PHI(I,J,K,5) = EXP(-TMP3D(I,J,K)/2.0D0)/((PI)**(3.0D0/4.0D0))
           END SELECT
        END DO
     END DO
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE INITIALIZE
 
SUBROUTINE CREATE_PLANS()
  USE BASIC_DATA
  USE FFTW3
  USE FFTW_DATA
  IMPLICIT NONE

  THREADS_INIT = fftw_init_threads()
  CALL fftw_plan_with_nthreads(FFTW_THREADS)       
  PLANFXYZ = fftw_plan_dft_3d(NZ,NY,NX,fftfxyz,fftbxyz,FFTW_FORWARD, FFTW_ESTIMATE)
  PLANBXYZ = fftw_plan_dft_3d(NZ,NY,NX,fftbxyz,fftfxyz,FFTW_BACKWARD, FFTW_ESTIMATE)
END SUBROUTINE CREATE_PLANS

SUBROUTINE DESTROY_PLANS()
  USE FFTW3
  USE FFTW_DATA
  IMPLICIT NONE

  call fftw_DESTROY_PLAN(planfxyz)
  call fftw_DESTROY_PLAN(planbxyz)
  call fftw_cleanup_threads()
END SUBROUTINE DESTROY_PLANS

SUBROUTINE KE()
  USE BASIC_DATA, ONLY : CI, NX, NY, NZ,CDT
  USE CGPE_DATA, ONLY :  PHIF, KX, KY,KZ
  USE OMP_LIB
  IMPLICIT NONE

  INTEGER :: I, J,K, L

  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K,L)
  DO L = 1, 5
     DO K = 1, NZ
        DO J = 1, NY
           DO I = 1, NX
              PHIF(I,J,K,L) = exp(-CI*CDT*(KX(I)*KX(I) + KY(J)*KY(J)+KZ(K)*KZ(K)))*PHIF(I,J,K,L)
           END DO
        END DO
     END DO
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE KE

SUBROUTINE SOC()
  USE BASIC_DATA, ONLY : CI, NX, NY, NZ, CDT
  USE CGPE_DATA, ONLY : KX, KY, KZ, PHIF
  USE SOC_DATA
  USE OMP_LIB
  IMPLICIT NONE

  INTEGER, PARAMETER :: LDA = 5
  INTEGER, PARAMETER :: LWMAX = 1000
  INTEGER INFO , LWORK
  DOUBLE PRECISION RWORK(3*5-2), W(5)
  COMPLEX*16       A(LDA, 5), WORK(LWMAX),  vr(5,5), vrinv(5,5), D(1:5,1:5)

  INTEGER :: I, J, K, L

  A = 0.0D0
  D = 0.0D0

  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K,W,WORK,LWORK,RWORK,INFO,VR,VRINV) FIRSTPRIVATE(A,D)
  DO K = 1,NZ
     DO J = 1, NY
        DO I = 1, NX
           A(1,1) = 4.0D0*GAMMAZ*KZ(K)
           A(1,2) = 2.0D0*(GAMMAX*KX(I) -CI*GAMMAY*KY(J))
 
           A(2,1) = 2.0D0*(GAMMAX*KX(I) + CI*GAMMAY*KY(J))
           A(2,2) = 2.0D0*GAMMAZ*KZ(K)
           A(2,3) = SQRT(6.0D0)*(GAMMAX*KX(I) -CI*GAMMAY*KY(J))

           A(3,2) = CONJG(A(2,3))
           A(3,4) = A(2,3)

           A(4,3) = A(3,2)
           A(4,4) = -2.0D0*GAMMAZ*KZ(K)
           A(4,5) = CONJG(A(2,1))

           A(5,4) = A(2,1)
           A(5,5) = -A(1,1)

           LWORK = -1
           CALL ZHEEV( 'Vectors', 'Lower', 5, A, LDA, W, WORK, LWORK, RWORK, INFO )
           LWORK = MIN( LWMAX, INT( WORK( 1 ) ) )
           CALL ZHEEV( 'Vectors', 'Lower', 5, A, LDA, W, WORK, LWORK, RWORK, INFO )

           VR = A
           VRINV = CONJG(TRANSPOSE(VR))
           DO L = 1, 5
              D(L,L) = EXP(-CI*CDT*W(L))
           END DO

           PHIF(I,J,K,:) = MATMUL(MATMUL(MATMUL(VR,D),VRINV),PHIF(I,J,K,:))
           A = 0.0D0
           W = 0.0D0
           VR = 0.0D0
           VRINV = 0.0D0
        END DO
     END DO
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE SOC

                                                
SUBROUTINE SP()
  USE BASIC_DATA, ONLY : CI, NX, NY, NZ,CDT
  USE CGPE_DATA, ONLY : X2, V, TAU, PHI
  USE OMP_LIB
  IMPLICIT NONE

  REAL (8), DIMENSION(1:5) :: TMP
  REAL (8), DIMENSION(1:NX,1:NY,1:NZ) :: RHO, FZ
  INTEGER :: I, J,K

  !$OMP PARALLEL DO COLLAPSE(2)  PRIVATE(I,J,K,TMP)
  DO K = 1, NZ
     DO J = 1, NY
        DO I = 1, NX
           RHO(I,J,K) = (ABS(PHI(I,J,K,1))**2 + ABS(PHI(I,J,K,2))**2 + ABS(PHI(I,J,K,3))**2&
                      + ABS(PHI(I,J,K,4))**2 + ABS(PHI(I,J,K,5))**2)

           FZ(I,J,K)  = 2.0D0*ABS(PHI(I,J,K,1))**2 + ABS(PHI(I,J,K,2))**2&
                      - ABS(PHI(I,J,K,4))**2 - 2.0D0*ABS(PHI(I,J,K,5))**2
   
           TMP(1) = (V(I,J,K,1) + TAU(0)*RHO(I,J,K) + 2.0D0*TAU(1)*FZ(I,J,K)&
                    + 0.4D0*TAU(2)*ABS(PHI(I,J,K,5))**2)
 
           TMP(2) = (V(I,J,K,2) + TAU(0)*RHO(I,J,K) + TAU(1)*FZ(I,J,K)&
                   + 0.4D0*TAU(2)*ABS(PHI(I,J,K,4))**2) 
       
           TMP(3) = (V(I,J,K,3) + TAU(0)*RHO(I,J,K)+ 0.2D0*TAU(2)*ABS(PHI(I,J,K,3))**2)

           TMP(4) = (V(I,J,K,4) + TAU(0)*RHO(I,J,K) - TAU(1)*FZ(I,J,K) + 0.4D0*TAU(2)*ABS(PHI(I,J,K,2))**2)

           TMP(5) = (V(I,J,K,5)+TAU(0)*RHO(I,J,K) - 2.0D0*TAU(1)*FZ(I,J,K)&
                   + 0.4D0*TAU(2)*ABS(PHI(I,J,K,1))**2)
         
           PHI(I,J,K,1) = PHI(I,J,K,1)*EXP(-CI*CDT*TMP(1))
           PHI(I,J,K,2) = PHI(I,J,K,2)*EXP(-CI*CDT*TMP(2))
           PHI(I,J,K,3) = PHI(I,J,K,3)*EXP((-CI*CDT)*TMP(3))
           PHI(I,J,K,4) = PHI(I,J,K,4)*EXP((-CI*CDT)*TMP(4))
           PHI(I,J,K,5) = PHI(I,J,K,5)*EXP((-CI*CDT)*TMP(5))
        END DO
     END DO
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE SP

SUBROUTINE FXYZ(PHI, FX, FY, FZ)
  USE BASIC_DATA, ONLY : CI, NX, NY,NZ
  USE OMP_LIB
  IMPLICIT NONE

  COMPLEX(8), DIMENSION(1:NX,1:NY,1:NZ,1:5), INTENT(IN) :: PHI
  REAL(8), DIMENSION(1:NX,1:NY,1:NZ), INTENT(OUT) :: FX, FY, FZ

  !$OMP PARALLEL WORKSHARE
  FX(:,:,:) = REAL((CONJG(PHI(:,:,:,5))*PHI(:,:,:,4)+CONJG(PHI(:,:,:,4))*PHI(:,:,:,5)&
            +PHI(:,:,:,1)*CONJG(PHI(:,:,:,2))+PHI(:,:,:,2)*CONJG(PHI(:,:,:,1))) +&
            SQRT(6.0D0)*(CONJG(PHI(:,:,:,4))*PHI(:,:,:,3)+CONJG(PHI(:,:,:,3))*PHI(:,:,:,4)& 
            +CONJG(PHI(:,:,:,3))*PHI(:,:,:,2)+CONJG(PHI(:,:,:,2))*PHI(:,:,:,3))/2.0D0)

  FY(:,:,:) = REAL(CI*(CONJG(PHI(:,:,:,5))*PHI(:,:,:,4)-CONJG(PHI(:,:,:,4))*PHI(:,:,:,5)&
            +PHI(:,:,:,1)*CONJG(PHI(:,:,:,2))-PHI(:,:,:,2)*CONJG(PHI(:,:,:,1)) +&
            SQRT(6.0D0)*(CONJG(PHI(:,:,:,4))*PHI(:,:,:,3)-CONJG(PHI(:,:,:,3))*PHI(:,:,:,4)& 
            +CONJG(PHI(:,:,:,3))*PHI(:,:,:,2)-CONJG(PHI(:,:,:,2))*PHI(:,:,:,3))/2.0D0))

  FZ(:,:,:) = REAL(2.0D0*ABS(PHI(:,:,:,1))**2 + ABS(PHI(:,:,:,2))**2 - ABS(PHI(:,:,:,4))**2& 
            - 2.0D0*ABS(PHI(:,:,:,5))**2)
 !$OMP END PARALLEL WORKSHARE
END SUBROUTINE FXYZ

SUBROUTINE MAT_C(PHI, FPLUS, FMINUS, C12, C13, C23, C34, C35, C45)
  USE BASIC_DATA, ONLY : CI, NX, NY,NZ
  USE CGPE_DATA, ONLY : TAU
  USE OMP_LIB
  IMPLICIT NONE

  COMPLEX(8), DIMENSION(1:NX,1:NY,1:NZ,1:5), INTENT(IN) :: PHI
  COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ), INTENT(IN) :: FPLUS, FMINUS
  COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ), INTENT(OUT) :: C12, C13, C23, C34, C35, C45
  
  !$OMP PARALLEL WORKSHARE
  C12(:,:,:) = TAU(1)*FMINUS(:,:,:) - 0.4D0*TAU(2)*PHI(:,:,:,4)*CONJG(PHI(:,:,:,5)) 

  C13(:,:,:) = 0.2D0*TAU(2)*PHI(:,:,:,3)*CONJG(PHI(:,:,:,5))

  C23(:,:,:) = (SQRT(6.0D0)/2.0D0)*TAU(1)*FMINUS(:,:,:)-0.2D0*TAU(2)*PHI(:,:,:,3)*CONJG(PHI(:,:,:,4)) 

  C34(:,:,:) = (SQRT(6.0D0)/2.0D0)*TAU(1)*FMINUS(:,:,:)-0.2D0*TAU(2)*PHI(:,:,:,2)*CONJG(PHI(:,:,:,3)) 

  C35(:,:,:) = 0.2D0*TAU(2)*PHI(:,:,:,1)*CONJG(PHI(:,:,:,3))

  C45(:,:,:) = TAU(1)*FMINUS(:,:,:) - 0.4D0*TAU(2)*PHI(:,:,:,1)*CONJG(PHI(:,:,:,2)) 
  !$OMP END PARALLEL WORKSHARE
END SUBROUTINE MAT_C

SUBROUTINE NORMC(PHI, NORM)
  USE BASIC_DATA, ONLY : NX, NY, NZ, DX, DY, DZ
  USE OMP_LIB
  IMPLICIT NONE

  COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ,1:5), INTENT(IN) :: PHI
  REAL (8), DIMENSION(1:5), INTENT(OUT) :: NORM

  INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE

  
  INTEGER :: I, J, K, L
  REAL (8), DIMENSION(1:NX) :: P
  REAL (8), DIMENSION(1:NY) :: TMP2D
  REAL (8), DIMENSION(1:NZ,1:5) :: TMP1D


  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K,L,P,TMP2D)
  DO L = 1, 5
     DO K = 1, NZ
        DO J = 1, NY
           DO I = 1, NX
              P(I) = ABS(PHI(I,J,K,L))**2
           END DO
           TMP2D(J) = SIMP(P(:), DX)
        END DO
        TMP1D(K,L) = SIMP(TMP2D(:), DY)
     END DO
  END DO
  !$OMP END PARALLEL DO

  NORM(1) = SIMP(TMP1D(:,1), DZ)
  NORM(2) = SIMP(TMP1D(:,2), DZ)
  NORM(3) = SIMP(TMP1D(:,3), DZ)
  NORM(4) = SIMP(TMP1D(:,4), DZ)
  NORM(5) = SIMP(TMP1D(:,5), DZ)
END SUBROUTINE NORMC


SUBROUTINE NORMT(PHI, TNORM)
  USE BASIC_DATA, ONLY : NX, DX, NY, DY, NZ, DZ
  USE OMP_LIB
  IMPLICIT NONE

  COMPLEX (8), DIMENSION(1:NX,1:NY, 1:NZ,1:5), INTENT(INOUT) :: PHI
  REAL (8), INTENT(OUT) :: TNORM

  INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE

  INTEGER :: I, J, K
  REAL (8), DIMENSION(1:NX) :: P
  REAL (8), DIMENSION(1:NY) :: TMP2D
  REAL (8), DIMENSION(1:NZ) :: TMP1D

 !$OMP PARALLEL DO PRIVATE(I,J,K,P,TMP2D)
  DO K = 1, NZ
     DO J = 1, NY
        DO I = 1, NX
           P(I) = ABS(PHI(I,J,K,1))*ABS(PHI(I,J,K,1)) + ABS(PHI(I,J,K,2))*ABS(PHI(I,J,K,2))& 
                 + ABS(PHI(I,J,K,3))*ABS(PHI(I,J,K,3)) + ABS(PHI(I,J,K,4))*ABS(PHI(I,J,K,4))& 
                 + ABS(PHI(I,J,K,5))*ABS(PHI(I,J,K,5))
        END DO
        TMP2D(J) = SIMP(P(:), DX)
     END DO
     TMP1D(K) = SIMP(TMP2D(:), DY)
  END DO
  !$OMP END PARALLEL DO

  TNORM = SIMP(TMP1D, DZ)
  PHI = PHI/SQRT(TNORM)
END SUBROUTINE NORMT


SUBROUTINE RAD(PHI, RMS)
  USE BASIC_DATA, ONLY : NX, NY,NZ, DX, DY,DZ
  USE CGPE_DATA, ONLY : R2
  USE OMP_LIB
  IMPLICIT NONE

  COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ,1:5), INTENT(IN) :: PHI
  REAL (8), DIMENSION(1:5), INTENT(OUT) :: RMS

  INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE


  INTEGER :: I, J, K, L
  REAL (8), DIMENSION(1:NX) :: P
  REAL (8), DIMENSION(1:NY) :: TMP2D
  REAL (8), DIMENSION(1:NZ,1:5) :: TMP1D

  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K,L,P,TMP2D)
  DO L = 1, 5
     DO K = 1, NZ
        DO J = 1, NY
           DO I = 1, NX
              P(I) = R2(I,J,K)*ABS(PHI(I,J,K,L))*ABS(PHI(I,J,K,L))
           END DO
           TMP2D(J) = SIMP(P(:), DX)
        END DO
        TMP1D(K,L) = SIMP(TMP2D(:), DY)
     END DO
  END DO
  !$OMP END PARALLEL DO

  RMS(1) = SQRT(SIMP(TMP1D(:,1), DZ))
  RMS(2) = SQRT(SIMP(TMP1D(:,2), DZ))
  RMS(3) = SQRT(SIMP(TMP1D(:,3), DZ))
  RMS(4) = SQRT(SIMP(TMP1D(:,4), DZ))
  RMS(5) = SQRT(SIMP(TMP1D(:,5), DZ))
END SUBROUTINE RAD

SUBROUTINE ENERGY(PHI, MU, EN, MZ)
  USE BASIC_DATA, ONLY : NX, NY, NZ, NXX, NYY, NZZ, DX, DY, DZ, CI
  USE CGPE_DATA, ONLY : X, Y, Z, V, TAU
  USE SOC_DATA
  USE OMP_LIB
  IMPLICIT NONE

  COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ,1:5), INTENT(IN) :: PHI
  REAL (8), DIMENSION(1:5), INTENT(OUT) :: MU
  REAL (8), INTENT(OUT) :: EN, MZ

  INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP

    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(1:SIZE(P)) :: DP
    END FUNCTION DIFF
 
    SUBROUTINE FXYZ(PHI, FX, FY, FZ)
      USE BASIC_DATA, ONLY : NX, NY, NZ,CI
      IMPLICIT NONE
      COMPLEX(8), DIMENSION(1:NX,1:NY,1:NZ,1:5), INTENT(IN) :: PHI
           REAL(8), DIMENSION(1:NX,1:NY,1:NZ), INTENT(OUT) :: FX, FY, FZ
    END SUBROUTINE FXYZ

    SUBROUTINE MAT_C(PHI, FPLUS, FMINUS, C12, C13, C23, C34, C35, C45)
      USE BASIC_DATA, ONLY : NX, NY,NZ
      IMPLICIT NONE
      COMPLEX(8), DIMENSION(1:NX,1:NY,1:NZ,1:5), INTENT(IN) :: PHI
      COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ), INTENT(IN) :: FPLUS, FMINUS
      COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ), INTENT(OUT) :: C12, C13, C23, C34, C35, C45
    END SUBROUTINE MAT_C

    SUBROUTINE NORMC(PHI, NORM)
      USE BASIC_DATA, ONLY : NX, NY,NZ
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(1:NX,1:NY, 1:NZ,1:5), INTENT(IN) :: PHI
      REAL (8), DIMENSION(1:5), INTENT(OUT) :: NORM
    END  SUBROUTINE NORMC
  END INTERFACE

  INTEGER :: I, J, K, L
  COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ,1:5) :: DPX, DPY, DPZ
  REAL (8), DIMENSION(1:NX,1:NY,1:NZ,1:5) :: DP2
  REAL (8), DIMENSION(1:NX, 1:NY,1:NZ) :: ESO, FX, FY, FZ, RHO
  COMPLEX (8), DIMENSION(1:NX, 1:NY,1:NZ) :: THETA, FPLUS, FMINUS, C12, C13, C23, C34, C35, C45
  REAL (8), DIMENSION(1:NX) :: TMP3D1, TMP3D2, TMP3D3, TMP3D4, TMP3D5,TMP3D6, TMP3D7
  REAL (8), DIMENSION(1:NY) :: TMP2D1, TMP2D2, TMP2D3, TMP2D4, TMP2D5,TMP2D6, TMP2D7
  REAL (8), DIMENSION(1:NZ) :: TMP1D1, TMP1D2, TMP1D3, TMP1D4, TMP1D5,TMP1D6, TMP1D7
  REAL (8), DIMENSION(1:5) :: NORM
  CALL FXYZ(PHI, FX, FY, FZ)
  FPLUS = FX + CI * FY
  FMINUS = FX - CI * FY

  THETA(:,:,:) = (2.0D0*PHI(:,:,:,1)*PHI(:,:,:,5)-2.0D0*PHI(:,:,:,2)*PHI(:,:,:,4)+PHI(:,:,:,3)**2)/SQRT(5.0D0)
  CALL MAT_C(PHI, FPLUS, FMINUS, C12, C13, C23, C34, C35, C45)

  RHO(:,:,:) = ABS(PHI(:,:,:,1))**2 + ABS(PHI(:,:,:,2))**2 + ABS(PHI(:,:,:,3))**2&
             + ABS(PHI(:,:,:,4))**2 + ABS(PHI(:,:,:,5))**2

  CALL NORMC(PHI, NORM)


  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K,L)
  DO L = 1, 5
     DO K = 1, NZ
        DO J = 1, NY
           DPX(:,J,K,L) = DIFF(REAL(PHI(:,J,K,L)), DX)**2 + DIFF(AIMAG(PHI(:,J,K,L)), DX)**2
        END DO
        DO I = 1, NX
           DPY(I,:,K,L) = DIFF(REAL(PHI(I,:,K,L)), DY)**2 + DIFF(AIMAG(PHI(I,:,K,L)), DY)**2
        END DO
     END DO
  END DO
  !$OMP END PARALLEL DO   
  
  !$OMP PARALLEL DO PRIVATE(I,J)
  DO J = 1, NY
     DO I = 1, NX
        DP2(I,J,:,1) = DPX(I,J,:,1)+DPY(I,J,:,1)+&
                       DIFF(REAL(PHI(I,J,:,1)), DZ)**2 + DIFF(AIMAG(PHI(I,J,:,1)), DZ)**2
        DP2(I,J,:,2) = DPX(I,J,:,2)+DPY(I,J,:,2)+&
                       DIFF(REAL(PHI(I,J,:,2)), DZ)**2 + DIFF(AIMAG(PHI(I,J,:,2)), DZ)**2
        DP2(I,J,:,3) = DPX(I,J,:,3)+DPY(I,J,:,3)+&
                       DIFF(REAL(PHI(I,J,:,3)), DZ)**2 + DIFF(AIMAG(PHI(I,J,:,3)), DZ)**2
        DP2(I,J,:,4) = DPX(I,J,:,4)+DPY(I,J,:,4)+&
                       DIFF(REAL(PHI(I,J,:,4)), DZ)**2 + DIFF(AIMAG(PHI(I,J,:,4)), DZ)**2
        DP2(I,J,:,5) = DPX(I,J,:,5)+DPY(I,J,:,5)+&
                       DIFF(REAL(PHI(I,J,:,5)), DZ)**2 + DIFF(AIMAG(PHI(I,J,:,5)), DZ)**2

        DPZ(I,J,:,1) = DIFF(REAL(PHI(I,J,:,1)), DZ) + CI*DIFF(AIMAG(PHI(I,J,:,1)), DZ)
        DPZ(I,J,:,2) = DIFF(REAL(PHI(I,J,:,2)), DZ) + CI*DIFF(AIMAG(PHI(I,J,:,2)), DZ)
        DPZ(I,J,:,3) = DIFF(REAL(PHI(I,J,:,3)), DZ) + CI*DIFF(AIMAG(PHI(I,J,:,3)), DZ)
        DPZ(I,J,:,4) = DIFF(REAL(PHI(I,J,:,4)), DZ) + CI*DIFF(AIMAG(PHI(I,J,:,4)), DZ)
        DPZ(I,J,:,5) = DIFF(REAL(PHI(I,J,:,5)), DZ) + CI*DIFF(AIMAG(PHI(I,J,:,5)), DZ)

     END DO
  END DO
  !$OMP END PARALLEL DO 

  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K,L)
  DO L = 1, 5
     DO K = 1, NZ
        DO J = 1, NY
           DPX(:,J,K,L) = DIFF(REAL(PHI(:,J,K,L)), DX) + CI*DIFF(AIMAG(PHI(:,J,K,L)), DX)
        END DO
        DO I = 1, NX
           DPY(I,:,K,L) = DIFF(REAL(PHI(I,:,K,L)), DY) + CI*DIFF(AIMAG(PHI(I,:,K,L)), DY)
        END DO
     END DO
  END DO
  !$OMP END PARALLEL DO 

  !$OMP PARALLEL DO PRIVATE(I,J,K,TMP3D1,TMP3D2,TMP3D3,TMP3D4,TMP3D5,TMP3D6,TMP3D7,TMP2D1,TMP2D2,TMP2D3,TMP2D4,TMP2D5,TMP2D6,TMP2D7)
  DO K = 1, NZ
     DO J = 1, NY
        DO I = 1, NX
           TMP3D1(I)  =  V(I,J,K,1)*ABS(PHI(I,J,K,1))**2 + V(I,J,K,2)*ABS(PHI(I,J,K,2))**2 +V(I,J,K,3)*ABS(PHI(I,J,K,3))**2+&
                         V(I,J,K,4)*ABS(PHI(I,J,K,4))**2 +V(I,J,K,5)*ABS(PHI(I,J,K,5))**2 + DP2(I,J,K,1) + &
                         DP2(I,J,K,2) + DP2(I,J,K,3) + DP2(I,J,K,4) + DP2(I,J,K,5) + TAU(0)*RHO(I,J,K)**2/2.0D0 +&
                         TAU(1)*(ABS(FX(I,J,K))**2 + ABS(FY(I,J,K))**2 + ABS(FZ(I,J,K))**2)/2.0D0+&
                         TAU(2)*(THETA(I,J,K)*CONJG(THETA(I,J,K)))/2.0D0+&
                         REAL(-CI*CONJG(PHI(I,J,K,1))*(2.0D0*GAMMAX*DPX(I,J,K,2)& 
                         - CI*2.0D0*GAMMAY*DPY(I,J,K,2)+ 4.0D0*GAMMAZ*DPZ(I,J,K,1)) -&
                         CI*CONJG(PHI(I,J,K,2))*(GAMMAX*(2.0D0*DPX(I,J,K,1)& 
                         + SQRT(6.0D0)*DPX(I,J,K,3)) + CI*GAMMAY*(2.0D0*DPY(I,J,K,1)-&
                         SQRT(6.0D0)*DPY(I,J,K,3))+ 2.0D0*GAMMAZ*DPZ(I,J,K,2)) &
                         -CI*CONJG(PHI(I,J,K,3))*(GAMMAX*SQRT(6.0D0)*(DPX(I,J,K,2)+ &
                         DPX(I,J,K,4)) + CI*GAMMAY*SQRT(6.0D0)*(DPY(I,J,K,2) - DPY(I,J,K,4))) -&
                         CI*CONJG(PHI(I,J,K,4))*(GAMMAX*( SQRT(6.0D0)*DPX(I,J,K,3) +2.0D0*DPX(I,J,K,5)) +&
                         CI*GAMMAY*(SQRT(6.0D0)*DPY(I,J,K,3) - 2.0D0*DPY(I,J,K,5)) - 2.0D0*GAMMAZ*DPZ(I,J,K,4)) - &
                         CI*CONJG(PHI(I,J,K,5))*(2.0D0*GAMMAX*DPX(I,J,K,4)&  
                         + CI*2.0D0*GAMMAY*DPY(I,J,K,4) - 4.0D0*GAMMAZ*DPZ(I,J,K,5)))


           TMP3D2(I)  =  2.0D0*ABS(PHI(I,J,K,1))**2 + ABS(PHI(I,J,K,2))**2 - ABS(PHI(I,J,K,4))**2 - &
                         2.0D0*ABS(PHI(I,J,K,5))**2

           TMP3D3(I)  = (V(I,J,K,1)+TAU(0)*RHO(I,J,K) + 2.0D0*TAU(1)*FZ(I,J,K)+&
                        0.4D0*TAU(2)*ABS(PHI(I,J,K,5))**2)*ABS(PHI(I,J,K,1))**2+&
                        (C12(I,J,K)*PHI(I,J,K,2)+C13(I,J,K)*PHI(I,J,K,3))*CONJG(PHI(I,J,K,1))&
                        -CI*2.0D0*(CONJG(PHI(I,J,K,1))*GAMMAX*DPX(I,J,K,2)-CI*CONJG(PHI(I,J,K,1))*GAMMAY*DPY(I,J,K,2)+&
                        2.0d0*CONJG(PHI(I,J,K,1))*GAMMAZ*DPZ(I,J,K,1)) + DP2(I,J,K,1)


           TMP3D4(I)  = (V(I,J,K,2)+TAU(0)*RHO(I,J,K) + TAU(1)*FZ(I,J,K)+&
                       0.4D0*TAU(2)*ABS(PHI(I,J,K,4))**2)*ABS(PHI(I,J,K,2))**2+&
                       (CONJG(C12(I,J,K))*PHI(I,J,K,1)+C23(I,J,K)*PHI(I,J,K,3))*CONJG(PHI(I,J,K,2))&
                       -CI*2.0D0*(CONJG(PHI(I,J,K,2))*GAMMAX*DPX(I,J,K,1)+CI*CONJG(PHI(I,J,K,2))*GAMMAY*DPY(I,J,K,1)+&
                       SQRT(3.0D0/2.0D0)*(CONJG(PHI(I,J,K,2))*GAMMAX*DPX(I,J,K,3) -CI*CONJG(PHI(I,J,K,2))*GAMMAY*DPY(I,J,K,3))+&
                       CONJG(PHI(I,J,K,2))*GAMMAZ*DPZ(I,J,K,2))+DP2(I,J,K,2)


           TMP3D5(I)  = (V(I,J,K,3)+TAU(0)*RHO(I,J,K) +&
                        0.2D0*TAU(2)*ABS(PHI(I,J,K,3))**2)*ABS(PHI(I,J,K,3))**2+&
                        (CONJG(C13(I,J,K))*PHI(I,J,K,1)+CONJG(C23(I,J,K))*PHI(I,J,K,2) &
                        + C34(I,J,K)*PHI(I,J,K,4)+C35(I,J,K)*PHI(I,J,K,5))*CONJG(PHI(I,J,K,3))&
                        -CI*2.0D0*(SQRT(3.0D0/2.0D0)*(CONJG(PHI(I,J,K,3))*GAMMAX*DPX(I,J,K,2)& 
                        +CI*CONJG(PHI(I,J,K,3))*GAMMAY*DPY(I,J,K,2)+&
                        CONJG(PHI(I,J,K,3))*GAMMAX*DPX(I,J,K,4)-CI*CONJG(PHI(I,J,K,3))*GAMMAY*DPY(I,J,K,4)))+&
                        DP2(I,J,K,3)

           TMP3D6(I)  = (V(I,J,K,4)+TAU(0)*RHO(I,J,K) - TAU(1)*FZ(I,J,K)+&
                        0.4D0*TAU(2)*ABS(PHI(I,J,K,2))**2)*ABS(PHI(I,J,K,4))**2+&
                        (CONJG(C34(I,J,K))*PHI(I,J,K,3)+C45(I,J,K)*PHI(I,J,K,5))*CONJG(PHI(I,J,K,4))&
                        -CI*2.0D0*(CONJG(PHI(I,J,K,4))*GAMMAX*DPX(I,J,K,5)- CI*CONJG(PHI(I,J,K,4))*GAMMAY*DPY(I,J,K,5)+&
                        SQRT(3.0D0/2.0D0)*(CONJG(PHI(I,J,K,4))*GAMMAX*DPX(I,J,K,3) + CI*CONJG(PHI(I,J,K,4))*GAMMAY*DPY(I,J,K,3))&
                        - CONJG(PHI(I,J,K,4))*GAMMAZ*DPZ(I,J,K,4))+ DP2(I,J,K,4)


           TMP3D7(I)  = (V(I,J,K,5)+TAU(0)*RHO(I,J,K) - 2.0D0*TAU(1)*FZ(I,J,K)+&
                        0.4D0*TAU(2)*ABS(PHI(I,J,K,1))**2)*ABS(PHI(I,J,K,5))**2+&
                        (CONJG(C35(I,J,K))*PHI(I,J,K,3)+CONJG(C45(I,J,K))*PHI(I,J,K,4))*CONJG(PHI(I,J,K,5))&
                        -CI*2.0D0*(CONJG(PHI(I,J,K,5))*GAMMAX*DPX(I,J,K,4)+CI*CONJG(PHI(I,J,K,5))*GAMMAY*DPY(I,J,K,4)-&
                        2.0d0*CONJG(PHI(I,J,K,5))*GAMMAZ*DPZ(I,J,K,5)) +DP2(I,J,K,5)
        END DO
        TMP2D1(J) = SIMP(TMP3D1(:), DX)
        TMP2D2(J) = SIMP(TMP3D2(:), DX)
        TMP2D3(J) = SIMP(TMP3D3(:), DX)
        TMP2D4(J) = SIMP(TMP3D4(:), DX)
        TMP2D5(J) = SIMP(TMP3D5(:), DX)
        TMP2D6(J) = SIMP(TMP3D6(:), DX)
        TMP2D7(J) = SIMP(TMP3D7(:), DX)
     END DO
     TMP1D1(K) = SIMP(TMP2D1(:),DY)
     TMP1D2(K) = SIMP(TMP2D2(:),DY)
     TMP1D3(K) = SIMP(TMP2D3(:),DY)
     TMP1D4(K) = SIMP(TMP2D4(:),DY)
     TMP1D5(K) = SIMP(TMP2D5(:),DY)
     TMP1D6(K) = SIMP(TMP2D6(:),DY)
     TMP1D7(K) = SIMP(TMP2D7(:),DY)
  END DO
  !$OMP END PARALLEL DO

  EN =   (SIMP(TMP1D1, DZ))/SUM(NORM)
  MZ = SIMP(TMP1D2, DZ)
  MU(1) = SIMP(TMP1D3,DZ)/(NORM(1)+1.0D-40)
  MU(2) = SIMP(TMP1D4,DZ)/(NORM(2)+1.0D-40)
  MU(3) = SIMP(TMP1D5,DZ)/(NORM(3)+1.0D-40)
  MU(4) = SIMP(TMP1D6,DZ)/(NORM(4)+1.0D-40)
  MU(5) = SIMP(TMP1D7,DZ)/(NORM(5)+1.0D-40)
END SUBROUTINE ENERGY


PURE FUNCTION SIMP(F, DX)
  IMPLICIT NONE
  REAL (8), DIMENSION(1:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: SIMP
  REAL (8) :: F1, F2
  INTEGER :: I, N
  N = SIZE(F)  !N is even
  F1 = F(2) + F(N-4)
  F2 = F(3)
  DO I = 4, N-6, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  SIMP = DX*(F(1) + 4.0D0*F1 + 2.0D0*F2 + F(N-3))/3.0D0+&
         3.0D0*DX*(F(N-3) + 3.0D0*(F(N-2)+F(N-1)) + F(N))/8.0D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX)
  IMPLICIT NONE
  REAL (8), DIMENSION(1:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(1:SIZE(P)) :: DIFF
  INTEGER :: I, N
  N = SIZE(P)
  DIFF(1) = 0.0D0
  DIFF(2) = (P(3) - P(1))/(2.0D0*DX)
  ! 5 point formula to calculate first order derivative at edges
  FORALL(I=3:4)
    DIFF(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  FORALL(I=N-3:N-2)
    DIFF(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  ! 9 point formula to calculate first order derivative
  FORALL(I=5:N-4)
    DIFF(I) = (3.0D0*P(I-4)-32.0D0*P(I-3)+168.0D0*P(I-2)-672.0D0*P(I-1) +&
              672.0D0*P(I+1)-168.0D0*P(I+2)+32.0D0*P(I+3)-3.0D0*P(I+4))/&
              (840.0D0*DX)
  END FORALL
  DIFF(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  DIFF(N) = 0.0D0
END FUNCTION DIFF

SUBROUTINE NEWTON(NTRIAL, X, TOLX, N1, N2, N3, N4, N5, MAG)
  IMPLICIT NONE

  INTEGER, INTENT(IN) :: NTRIAL
  REAL(8), INTENT(IN) :: TOLX, N1, N2, N3, N4, N5, MAG
  REAL(8), DIMENSION(1:2), INTENT(INOUT) :: X


  !USES usrfun
  !Given an initial guess x for a root in n dimensions, take ntrial Newton-Raphson steps to
  !improve the root. Stop if the root converges.

  INTEGER :: I, K
  REAL(8) :: FJAC(2,2), FVEC(2), P(2)
  INTERFACE
    SUBROUTINE USRFUN(X,FVEC,FJAC,N1,N2,N3,N4,N5,MAG)
      IMPLICIT NONE
      REAL(8), DIMENSION(1:2), INTENT(IN) :: X
      REAL(8), INTENT(OUT) :: FJAC(1:2,1:2)
      REAL(8), INTENT(OUT) :: FVEC(1:2)
      REAL(8), INTENT(IN) :: N1, N2, N3, N4, N5, MAG
    END SUBROUTINE USRFUN
  END INTERFACE


   DO K = 1, NTRIAL
      CALL USRFUN(X,FVEC,FJAC,N1,N2,N3,N4,N5,MAG) !User subroutine supplies function values at x in fvec
                                                  !and Jacobian matrix in fjac. 

      P(2) = (FVEC(2)*FJAC(1,1)-FVEC(1)*FJAC(2,1))/(FJAC(2,1)*FJAC(1,2)-FJAC(1,1)*FJAC(2,2))
      P(1) = (-FVEC(1)-FJAC(1,2)*P(2))/FJAC(1,1)

      DO I = 1, 2                    !Update solution.
        X(I) = X(I) + P(I)
      END DO
      IF(MAXVAL(ABS(P)).LE.TOLX) EXIT !Check root convergence.
   END DO
END

SUBROUTINE USRFUN(X,FVEC,FJAC,N1,N2,N3,N4,N5,MAG)
  IMPLICIT NONE

  REAL(8), DIMENSION(1:2), INTENT(IN) :: X
  REAL(8), INTENT(OUT) :: FJAC(1:2,1:2)
  REAL(8), INTENT(OUT) :: FVEC(1:2)
  REAL(8), INTENT(IN) :: N1, N2, N3, N4, N5, MAG

  fvec(1) = x(1)**4*N1+x(2)*x(1)**3*N2+x(2)**2*x(1)**2*N3+&
            x(2)**3*x(1)*N4+x(2)**4*N5-1.0D0
  fvec(2) = 2.0D0*x(1)**4*N1+x(2)*x(1)**3*N2-&
            x(2)**3*x(1)*N4-2.0D0*x(2)**4*N5-MAG

  fjac(1,1) = 4.0D0*x(1)**3*N1+3.0D0*x(2)*x(1)**2*N2+&
              2.0D0*x(2)**2*x(1)*N3+x(2)**3*N4
  fjac(1,2) = x(1)**3*N2+2.0D0*x(2)*x(1)**2*N3+&
              3.0D0*x(2)**2*x(1)*N4+4.0D0*x(2)**3*N5
  fjac(2,1) = 8.0D0*x(1)**3*N1+3.0D0*x(2)*x(1)**2*N2-x(2)**3*N4
  fjac(2,2) = x(1)**3*N2-3.0D0*x(2)**2*x(1)*N4-8.0D0*x(2)**3*N5
END

SUBROUTINE SE()                                                                                   
  USE BASIC_DATA, ONLY : CI, NX, NY,NZ, CDT
  USE CGPE_DATA, ONLY : X, TAU, PHI
  USE OMP_LIB

  IMPLICIT NONE

  INTERFACE
    SUBROUTINE FXYZ(PHI, FX, FY, FZ)
      USE BASIC_DATA, ONLY : NX, NY, NZ,CI
      IMPLICIT NONE
      COMPLEX(8), DIMENSION(1:NX,1:NY,1:NZ,1:5), INTENT(IN) :: PHI
      REAL(8), DIMENSION(1:NX,1:NY, 1:NZ), INTENT(OUT) :: FX, FY, FZ
    END SUBROUTINE FXYZ

    SUBROUTINE MAT_C(PHI, FPLUS, FMINUS, C12, C13, C23, C34, C35, C45)
      USE BASIC_DATA, ONLY : NX, NY,NZ
      IMPLICIT NONE
      COMPLEX(8), DIMENSION(1:NX,1:NY,1:NZ,1:5), INTENT(IN) :: PHI
      COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ), INTENT(IN) :: FPLUS, FMINUS
      COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ), INTENT(OUT) :: C12, C13, C23, C34, C35, C45
    END SUBROUTINE MAT_C
  END INTERFACE

  REAL (8), DIMENSION(1:NX,1:NY,1:NZ) :: FX, FY, FZ, FX1, FY1, FZ1
  COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ) :: FPLUS, FMINUS,&
                                 C12, C13, C23, C34, C35, C45,&
                                 C121, C131, C231, C341, C351, C451,&
                                 FPLUS1, FMINUS1
  COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ,1:5) :: PHI_OLD, PHI1
  INTEGER :: I, J, K, L
  INTEGER, PARAMETER :: LDA = 5
  INTEGER, PARAMETER :: LWMAX = 1000
  INTEGER INFO , LWORK
  DOUBLE PRECISION RWORK(3*5-2), W(5)
  COMPLEX*16       A(LDA, 5), WORK(LWMAX),  vr(5,5), vrinv(5,5), D(1:5,1:5)
  
  CALL FXYZ(PHI, FX, FY, FZ)

  FPLUS(:,:,:) = FX(:,:,:) + CI * FY(:,:,:)
  FMINUS(:,:,:) = FX(:,:,:) - CI * FY(:,:,:)

  CALL MAT_C(PHI, FPLUS, FMINUS, C12, C13, C23, C34, C35, C45)

  !$OMP PARALLEL WORKSHARE
  PHI1(:,:,:,1) = PHI(:,:,:,1) - (CI*CDT)*(C12(:,:,:)*PHI(:,:,:,2)+C13(:,:,:)*PHI(:,:,:,3))
  PHI1(:,:,:,2) = PHI(:,:,:,2) - (CI*CDT)*(CONJG(C12(:,:,:))*PHI(:,:,:,1)+C23(:,:,:)*PHI(:,:,:,3))
  PHI1(:,:,:,3) = PHI(:,:,:,3) - (CI*CDT)*(CONJG(C13(:,:,:))*PHI(:,:,:,1)&
                +CONJG(C23(:,:,:))*PHI(:,:,:,2)+C34(:,:,:)*PHI(:,:,:,4)+C35(:,:,:)*PHI(:,:,:,5))
  PHI1(:,:,:,4) = PHI(:,:,:,4) - (CI*CDT)*(CONJG(C34(:,:,:))*PHI(:,:,:,3)+C45(:,:,:)*PHI(:,:,:,5))
  PHI1(:,:,:,5) = PHI(:,:,:,5) - (CI*CDT)*(CONJG(C35(:,:,:))*PHI(:,:,:,3)+CONJG(C45(:,:,:))*PHI(:,:,:,4))
  !$OMP END PARALLEL WORKSHARE

  CALL FXYZ(PHI1, FX1, FY1, FZ1)

  FPLUS1 = FX1 + CI * FY1
  FMINUS1 = FX1 - CI * FY1

  CALL MAT_C(PHI1, FPLUS1, FMINUS1, C121, C131, C231, C341, C351, C451)

  C12 = (C12+C121)/2.0D0
  C13 = (C13+C131)/2.0D0
  C23 = (C23+C231)/2.0D0
  C34 = (C34+C341)/2.0D0
  C35 = (C35+C351)/2.0D0
  C45 = (C45+C451)/2.0D0

  A = 0.0D0
  D = 0.0D0
  
  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K,W,LWORK,RWORK,INFO,VR,VRINV,WORK) FIRSTPRIVATE(A,D)
  DO K = 1, NZ
     DO J = 1, NY
        DO I = 1, NX
           A(1,2) = C12(I,J,K)
           A(1,3) = C13(I,J,K)
    
           A(2,1) = CONJG(C12(I,J,K))
           A(2,3) = C23(I,J,K)

           A(3,1) = CONJG(C13(I,J,K))
           A(3,2) = CONJG(C23(I,J,K))
           A(3,4) = C34(I,J,K)
           A(3,5) = C35(I,J,K)
 
           A(4,3) = CONJG(C34(I,J,K))
           A(4,5) = C45(I,J,K)

           A(5,3) = CONJG(C35(I,J,K))
           A(5,4) = CONJG(C45(I,J,K))

           LWORK = -1
           CALL ZHEEV( 'Vectors', 'Lower', 5, A, LDA, W, WORK, LWORK, RWORK, INFO )
           LWORK = MIN( LWMAX, INT( WORK( 1 ) ) )
           CALL ZHEEV( 'Vectors', 'Lower', 5, A, LDA, W, WORK, LWORK, RWORK, INFO )
           VR = A
           VRINV = CONJG(TRANSPOSE(VR))
           DO L = 1, 5
              D(L,L) = EXP(-(CI*CDT)*W(L))
           END DO 
           PHI(I,J,K,1:5) = MATMUL(RESHAPE(MATMUL(MATMUL(VR,D),VRINV),(/5,5/)),PHI(I,J,K,1:5))
           A = 0.0D0 
           W = 0.0D0
           VR = 0.0D0
           VRINV = 0.0D0 
        END DO
     END DO
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE SE

SUBROUTINE FFT()
  USE CGPE_DATA
  USE FFTW3, ONLY : fftw_execute_dft
  USE FFTW_DATA
 
  IMPLICIT NONE
  INTEGER :: L

  DO L = 1, 5
     FFTFXYZ(:,:,:) = PHI(:,:,:,L)
     CALL fftw_execute_dft(planfxyz,FFTFXYZ,FFTBXYZ)
     PHIF(:,:,:,L) = FFTBXYZ(:,:,:)
  END DO
END SUBROUTINE FFT

SUBROUTINE BFT()
  USE BASIC_DATA, ONLY : NX, NY, NZ
  USE CGPE_DATA
  USE FFTW3, ONLY : fftw_execute_dft
  USE FFTW_DATA
  IMPLICIT NONE
  INTEGER :: I, J, K, L

  DO L = 1, 5
     FFTBXYZ(:,:,:) = PHIF(:,:,:,L)
     CALL fftw_execute_dft(planbxyz,FFTBXYZ,FFTFXYZ)
     PHI(:,:,:,L) = FFTFXYZ(:,:,:)/DBLE(NX*NY*NZ)
  END DO
END SUBROUTINE BFT

